Twisted M2 brane holography and sphere correlation functions

We define and compute algebraically a "perturbative part" of protected sphere correlation functions in the M2 brane SCFTs. These correlation functions are expected to have a holographic description in terms of twisted, $\Omega$-deformed M-theory. We uncover a hidden perturbative triality symmetry which supports this conjecture. We also discuss some variants of the setup, involving M2 branes at $A_k$ singularities and D3 branes with a transverse compact direction.

==> Algebra.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    205262,       5582]
NotebookOptionsPosition[    185410,       5289]
NotebookOutlinePosition[    185780,       5305]
CellTagsIndexPosition[    185737,       5302]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "The", " ", "generators", " ", "are", " ", "denoted", " ", "as", " ", 
   RowBox[{"t", "[", 
    RowBox[{"a", ",", "b"}], "]"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.7881760584837437`*^9, 3.788176068652852*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"f7773b60-6acc-4db7-b1fd-68fee6dbf0f8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"op", "[", "...", "]"}], " ", "represents", " ", "the", " ", 
    "non"}], "-", 
   RowBox[{
   "commutative", " ", "product", " ", "of", " ", "algebra", " ", 
    "elements"}]}], " ", "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.78394436434443*^9, 3.78394439230247*^9}, {
   3.788176000138569*^9, 3.7881760026125298`*^9}, 3.795886749668264*^9},
 CellLabel->"In[2]:=",ExpressionUUID->"87d731cf-8ede-4fd9-ae1c-1e144de7d5e1"],

Cell[BoxData[
 RowBox[{"Clear", "[", "op", "]"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{3.795886749668408*^9},
 CellLabel->"In[3]:=",ExpressionUUID->"aad8cc6c-7f1c-4fdb-bee8-3d6cd284f551"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Associativity", ",", " ", "distributivity", ",", " ", 
   RowBox[{
    RowBox[{"etc", ".", " ", "reduce"}], " ", "everything", " ", "to", " ", 
    "linear", " ", "combinations", " ", "of", " ", "monomials", " ", "in", 
    " ", "the", " ", 
    RowBox[{"t", "'"}], "s"}]}], " ", "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.783944523988949*^9, 3.7839445504673243`*^9}, {
   3.7881761091328*^9, 3.788176123251484*^9}, 3.795886749668544*^9},
 CellLabel->"In[4]:=",ExpressionUUID->"cd770bfd-86af-4448-b8d5-2c2013369952"],

Cell[BoxData[
 RowBox[{
  RowBox[{"op", "[", 
   RowBox[{"a___", ",", 
    RowBox[{"op", "[", "b___", "]"}], ",", "c___"}], "]"}], ":=", 
  RowBox[{"op", "[", 
   RowBox[{"a", ",", "b", ",", "c"}], "]"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.783943525817219*^9, 3.783943530549387*^9}, {
   3.78394356809711*^9, 3.7839435718456697`*^9}, {3.783943644749927*^9, 
   3.783943655236927*^9}, 3.7958867496686583`*^9},
 CellLabel->"In[5]:=",ExpressionUUID->"b865d389-4631-4bc2-9457-001db9e1db86"],

Cell[BoxData[
 RowBox[{
  RowBox[{"op", "[", 
   RowBox[{
    RowBox[{"op", "[", 
     RowBox[{"a_", ",", "b_"}], "]"}], ",", "c_"}], "]"}], ":=", 
  RowBox[{"op", "[", 
   RowBox[{"a", ",", "b", ",", "c"}], "]"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.7839428326624813`*^9, 3.783942844230852*^9}, 
   3.7958867496687737`*^9},
 CellLabel->"In[6]:=",ExpressionUUID->"4c4036ad-ef6a-4428-a56a-7b22a7fd8472"],

Cell[BoxData[
 RowBox[{
  RowBox[{"op", "[", 
   RowBox[{"a_", ",", 
    RowBox[{"op", "[", 
     RowBox[{"b_", ",", "c_"}], "]"}]}], "]"}], ":=", 
  RowBox[{"op", "[", 
   RowBox[{"a", ",", "b", ",", "c"}], "]"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.7839428514373913`*^9, 3.783942860646037*^9}, 
   3.795886749668878*^9},
 CellLabel->"In[7]:=",ExpressionUUID->"fe0efc2f-e25b-4995-b2b8-c60b152209b9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"op", "[", 
   RowBox[{"a___", ",", 
    RowBox[{"b_", "+", "c_"}], ",", "d___"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"op", "[", 
    RowBox[{"a", ",", "b", ",", "d"}], "]"}], "+", 
   RowBox[{"op", "[", 
    RowBox[{"a", ",", "c", ",", "d"}], "]"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.783940548360265*^9, 3.783940573387053*^9}, {
   3.783942491373695*^9, 3.783942504916018*^9}, {3.783942877325947*^9, 
   3.783942888196589*^9}, {3.78493360206068*^9, 3.784933612936778*^9}, 
   3.7958867496689587`*^9},
 CellLabel->"In[8]:=",ExpressionUUID->"7e63c557-582e-43fd-ae0f-4635e68a8c41"],

Cell[BoxData[
 RowBox[{
  RowBox[{"op", "[", 
   RowBox[{"a___", ",", 
    RowBox[{"b_", "*", "c_"}], ",", "d___"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"b", " ", 
    RowBox[{"op", "[", 
     RowBox[{"a", ",", "c", ",", "d"}], "]"}]}], "/;", 
   RowBox[{"FreeQ", "[", 
    RowBox[{"b", ",", "t"}], "]"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.783940581891111*^9, 3.783940622130988*^9}, {
   3.783941399489131*^9, 3.783941399525929*^9}, {3.783942507552845*^9, 
   3.783942513643127*^9}, {3.7839428924512987`*^9, 3.783942900524008*^9}, 
   3.7958867496690397`*^9},
 CellLabel->"In[9]:=",ExpressionUUID->"3026054e-de48-4e36-b35d-71b69848779f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"op", "[", 
   RowBox[{"a___", ",", "0", ",", "b___"}], "]"}], ":=", "0"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.783943469533286*^9, 3.783943484668284*^9}, 
   3.795886749669112*^9},
 CellLabel->"In[10]:=",ExpressionUUID->"3fd2673e-2ad7-42b7-8c68-67cbd7ade49e"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Monomials", " ", "in", " ", "the", " ", 
   RowBox[{"t", "'"}], "s", " ", "are", " ", "reordered", " ", "in", " ", "a",
    " ", "canonical", " ", "way", " ", "using", " ", "the", " ", "commutator",
    " ", 
   RowBox[{"co", "[", 
    RowBox[{
     RowBox[{"t", "[", 
      RowBox[{"a", ",", "b"}], "]"}], ",", 
     RowBox[{"t", "[", 
      RowBox[{"c", ",", "d"}], "]"}]}], "]"}], " ", "computed", " ", 
   "below"}], " ", "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.783944600044347*^9, 3.783944605730987*^9}, {
   3.788176099581337*^9, 3.788176157419312*^9}, 3.7958867496692047`*^9},
 CellLabel->"In[11]:=",ExpressionUUID->"a36884a4-a13c-4994-aa59-5fae9539b36e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"reQ", "[", 
   RowBox[{
    RowBox[{"t", "[", 
     RowBox[{"a_", ",", "b_"}], "]"}], ",", 
    RowBox[{"t", "[", 
     RowBox[{"c_", ",", "d_"}], "]"}]}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"a", "+", "b"}], "<", 
     RowBox[{"c", "+", "d"}]}], ",", "False", ",", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"a", "+", "b"}], ">", 
       RowBox[{"c", "+", "d"}]}], ",", "True", ",", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"a", "<", "c"}], ",", "True", ",", "False"}], "]"}]}], 
     "]"}]}], "]"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.78343577861694*^9, 3.7834359189838543`*^9}, {
   3.783436329389089*^9, 3.783436337454424*^9}, {3.7834414754024487`*^9, 
   3.7834415270243397`*^9}, {3.783812247612893*^9, 3.783812247954496*^9}, 
   3.795886749669293*^9},
 CellLabel->"In[12]:=",ExpressionUUID->"4a7794d3-9115-4a4e-b363-ee42d926d991"],

Cell[BoxData[
 RowBox[{
  RowBox[{"op", "[", 
   RowBox[{"a___", ",", "b_", ",", "c_", ",", "d___"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"op", "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "=", 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"op", "[", 
         RowBox[{"a", ",", "c", ",", "b", ",", "d"}], "]"}], "-", 
        RowBox[{"op", "[", 
         RowBox[{"a", ",", 
          RowBox[{"co", "[", 
           RowBox[{"c", ",", "b"}], "]"}], ",", "d"}], "]"}]}], ",", 
       RowBox[{"op", "[", "___", "]"}], ",", "Simplify"}], "]"}]}], ")"}], "/;", 
   RowBox[{"reQ", "[", 
    RowBox[{"b", ",", "c"}], "]"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.784240349184369*^9, 3.784240417829218*^9}, {
   3.784240611432073*^9, 3.784240613362389*^9}, {3.784933633640443*^9, 
   3.7849336352011538`*^9}, 3.795886749669384*^9},
 CellLabel->"In[13]:=",ExpressionUUID->"284a4ccb-046f-4bb5-93ff-0b3962d1b3b9"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Useful", " ", "shorthand"}], " ", "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.7842404297159758`*^9, 3.7842404350024767`*^9}, {
   3.784240475162819*^9, 3.7842404761894207`*^9}, {3.788176241934157*^9, 
   3.788176244880644*^9}, 3.795886749669454*^9},
 CellLabel->"In[14]:=",ExpressionUUID->"9dd8ea56-8cc7-407c-8430-299299dbcc75"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cm", "[", 
   RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"op", "[", 
      RowBox[{"a", ",", "b"}], "]"}], "-", 
     RowBox[{"op", "[", 
      RowBox[{"b", ",", "a"}], "]"}]}], ",", 
    RowBox[{"op", "[", "___", "]"}], ",", "Simplify"}], "]"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.783941779168151*^9, 3.7839418054399633`*^9}, {
   3.784240723916099*^9, 3.784240733371419*^9}, {3.784933640881918*^9, 
   3.784933642310701*^9}, 3.795886749669545*^9},
 CellLabel->"In[15]:=",ExpressionUUID->"f7f2955d-60d5-4f4a-b35d-a8930fead6a5"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Recursive", " ", "definition", " ", "of", " ", "the", " ", "commutators", 
   " ", "commutators"}], " ", "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.783944610980788*^9, 3.783944618663957*^9}, {
   3.788176256154797*^9, 3.788176282547307*^9}, 3.795886749669641*^9},
 CellLabel->"In[16]:=",ExpressionUUID->"0f2852b1-c2e6-402a-92b0-aaae8ee94e6d"],

Cell[BoxData[
 RowBox[{"Clear", "[", "co", "]"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.788176285394685*^9, 3.788176288712935*^9}, 
   3.795886749669743*^9},
 CellLabel->"In[17]:=",ExpressionUUID->"c6a5a2e2-79a5-44ad-897c-48bc9dd92360"],

Cell[BoxData[
 RowBox[{
  RowBox[{"co", "[", 
   RowBox[{
    RowBox[{"t", "[", 
     RowBox[{"0", ",", "0"}], "]"}], ",", 
    RowBox[{"t", "[", 
     RowBox[{"a_", ",", "b_"}], "]"}]}], "]"}], ":=", "0"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.783803647371772*^9, 3.783803661812903*^9}, {
   3.783803818762354*^9, 3.7838038351403713`*^9}, 3.795886749669846*^9},
 CellLabel->"In[18]:=",ExpressionUUID->"249a89d2-7ff1-46cb-a725-0f1681b171e7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"co", "[", 
   RowBox[{
    RowBox[{"t", "[", 
     RowBox[{"1", ",", "0"}], "]"}], ",", 
    RowBox[{"t", "[", 
     RowBox[{"a_", ",", "b_"}], "]"}]}], "]"}], ":=", 
  RowBox[{"b", " ", 
   RowBox[{"op", "[", 
    RowBox[{"t", "[", 
     RowBox[{"a", ",", 
      RowBox[{"b", "-", "1"}]}], "]"}], "]"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.7837850274865017`*^9, 3.7837850493676777`*^9}, {
   3.783785104831148*^9, 3.783785192862924*^9}, {3.7837958684038677`*^9, 
   3.783795882871846*^9}, {3.783796282381061*^9, 3.783796283428722*^9}, 
   3.783796330639319*^9, {3.783803861151458*^9, 3.783803880405888*^9}, 
   3.7958867496699266`*^9},
 CellLabel->"In[19]:=",ExpressionUUID->"bdbc817f-6b16-40ae-9b44-0b1979c087ba"],

Cell[BoxData[
 RowBox[{
  RowBox[{"co", "[", 
   RowBox[{
    RowBox[{"t", "[", 
     RowBox[{"0", ",", "1"}], "]"}], ",", 
    RowBox[{"t", "[", 
     RowBox[{"a_", ",", "b_"}], "]"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", "a"}], " ", 
   RowBox[{"op", "[", 
    RowBox[{"t", "[", 
     RowBox[{
      RowBox[{"a", "-", "1"}], ",", "b"}], "]"}], "]"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.78379589386528*^9, 3.783795900684403*^9}, 
   3.783796286879232*^9, 3.7837963324970284`*^9, {3.7838038836638813`*^9, 
   3.783803893894195*^9}, 3.7958867496700373`*^9},
 CellLabel->"In[20]:=",ExpressionUUID->"8a536bd1-2483-457e-a73d-09e100a7cae3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"co", "[", 
   RowBox[{
    RowBox[{"t", "[", 
     RowBox[{"2", ",", "0"}], "]"}], ",", 
    RowBox[{"t", "[", 
     RowBox[{"a_", ",", "b_"}], "]"}]}], "]"}], ":=", 
  RowBox[{"2", "b", " ", 
   RowBox[{"op", "[", 
    RowBox[{"t", "[", 
     RowBox[{
      RowBox[{"a", "+", "1"}], ",", 
      RowBox[{"b", "-", "1"}]}], "]"}], "]"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.783795904394318*^9, 3.783795908510096*^9}, 
   3.783796288138095*^9, 3.783796334316071*^9, {3.783803948318591*^9, 
   3.783803957636311*^9}, 3.7958867496701727`*^9},
 CellLabel->"In[21]:=",ExpressionUUID->"d48a3824-fbd7-43dc-b41e-ff8b70ddc84b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"co", "[", 
   RowBox[{
    RowBox[{"t", "[", 
     RowBox[{"1", ",", "1"}], "]"}], ",", 
    RowBox[{"t", "[", 
     RowBox[{"a_", ",", "b_"}], "]"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"b", "-", "a"}], ")"}], 
   RowBox[{"op", "[", " ", 
    RowBox[{"t", "[", 
     RowBox[{"a", ",", "b"}], "]"}], "]"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.783795914761567*^9, 3.7837959212907677`*^9}, 
   3.78379628923022*^9, 3.783796335951975*^9, {3.783803960685383*^9, 
   3.783803970925612*^9}, 3.7958867496702642`*^9},
 CellLabel->"In[22]:=",ExpressionUUID->"5ef83a68-3f2e-4eef-b484-031a571ec7d9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"co", "[", 
   RowBox[{
    RowBox[{"t", "[", 
     RowBox[{"0", ",", "2"}], "]"}], ",", 
    RowBox[{"t", "[", 
     RowBox[{"a_", ",", "b_"}], "]"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", "2"}], " ", "a", " ", 
   RowBox[{"op", "[", 
    RowBox[{"t", "[", 
     RowBox[{
      RowBox[{"a", "-", "1"}], ",", 
      RowBox[{"b", "+", "1"}]}], "]"}], "]"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.783795924223112*^9, 3.783795933806478*^9}, 
   3.78379629088196*^9, {3.783796337661929*^9, 3.783796339057485*^9}, {
   3.78380699502304*^9, 3.783807005733255*^9}, 3.795886749670353*^9},
 CellLabel->"In[23]:=",ExpressionUUID->"df054308-10d1-494e-8e60-1efa905481c5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"co", "[", 
   RowBox[{
    RowBox[{"t", "[", 
     RowBox[{"c_", ",", 
      RowBox[{"d_", "?", "Positive"}]}], "]"}], ",", 
    RowBox[{"t", "[", 
     RowBox[{"a_", ",", "b_"}], "]"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"co", "[", 
    RowBox[{
     RowBox[{"t", "[", 
      RowBox[{"c", ",", "d"}], "]"}], ",", 
     RowBox[{"t", "[", 
      RowBox[{"a", ",", "b"}], "]"}]}], "]"}], "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "2"}], "/", 
        RowBox[{"(", 
         RowBox[{"c", "+", "1"}], ")"}]}], " ", 
       RowBox[{"cm", "[", 
        RowBox[{
         RowBox[{"t", "[", 
          RowBox[{
           RowBox[{"c", "+", "1"}], ",", 
           RowBox[{"d", "-", "1"}]}], "]"}], ",", 
         RowBox[{"cm", "[", 
          RowBox[{
           RowBox[{"t", "[", 
            RowBox[{"0", ",", "2"}], "]"}], ",", 
           RowBox[{"t", "[", 
            RowBox[{"a", ",", "b"}], "]"}]}], "]"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "2"}], "/", 
        RowBox[{"(", 
         RowBox[{"c", "+", "1"}], ")"}]}], 
       RowBox[{"cm", "[", 
        RowBox[{
         RowBox[{"t", "[", 
          RowBox[{"0", ",", "2"}], "]"}], ",", 
         RowBox[{"cm", "[", 
          RowBox[{
           RowBox[{"t", "[", 
            RowBox[{
             RowBox[{"c", "+", "1"}], ",", 
             RowBox[{"d", "-", "1"}]}], "]"}], ",", 
           RowBox[{"t", "[", 
            RowBox[{"a", ",", "b"}], "]"}]}], "]"}]}], "]"}]}]}], ",", 
     RowBox[{"op", "[", "___", "]"}], ",", "Simplify"}], "]"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.783812843323309*^9, 3.783812882278224*^9}, {
   3.783812950065703*^9, 3.783812995926079*^9}, {3.783813276528474*^9, 
   3.7838132891720667`*^9}, {3.783813340125511*^9, 3.783813344269383*^9}, 
   3.783941763968103*^9, {3.783941823548758*^9, 3.78394187327334*^9}, {
   3.7849336662065763`*^9, 3.784933676136251*^9}, 3.795886749670484*^9},
 CellLabel->"In[24]:=",ExpressionUUID->"2f8cc448-0a06-4c46-9293-a110ad78b9dc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"co", "[", 
   RowBox[{
    RowBox[{"t", "[", 
     RowBox[{"c_", ",", "0"}], "]"}], ",", 
    RowBox[{"t", "[", 
     RowBox[{
      RowBox[{"a_", "?", "Positive"}], ",", "b_"}], "]"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"co", "[", 
    RowBox[{
     RowBox[{"t", "[", 
      RowBox[{"c", ",", "0"}], "]"}], ",", 
     RowBox[{"t", "[", 
      RowBox[{"a", ",", "b"}], "]"}]}], "]"}], "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", "2"}], "/", 
       RowBox[{"(", 
        RowBox[{"b", "+", "1"}], ")"}]}], " ", 
      RowBox[{"cm", "[", 
       RowBox[{
        RowBox[{"t", "[", 
         RowBox[{"2", ",", "0"}], "]"}], ",", 
        RowBox[{"cm", "[", 
         RowBox[{
          RowBox[{"t", "[", 
           RowBox[{"c", ",", "0"}], "]"}], ",", 
          RowBox[{"t", "[", 
           RowBox[{
            RowBox[{"a", "-", "1"}], ",", 
            RowBox[{"b", "+", "1"}]}], "]"}]}], "]"}]}], "]"}]}], ",", 
     RowBox[{"op", "[", "___", "]"}], ",", "Simplify"}], "]"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.788521599727585*^9, 3.78852161539986*^9}, {
   3.7885218256763487`*^9, 3.788521825822751*^9}, {3.788521915198896*^9, 
   3.788521932693664*^9}, 3.7958867496705933`*^9},
 CellLabel->"In[25]:=",ExpressionUUID->"14d004fd-e240-4a78-936e-d11f66f706e9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"co", "[", 
   RowBox[{
    RowBox[{"t", "[", 
     RowBox[{"c_", ",", "0"}], "]"}], ",", 
    RowBox[{"t", "[", 
     RowBox[{"0", ",", "b_"}], "]"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"co", "[", 
      RowBox[{
       RowBox[{"t", "[", 
        RowBox[{"c", ",", "0"}], "]"}], ",", 
       RowBox[{"t", "[", 
        RowBox[{"0", ",", "b"}], "]"}]}], "]"}], "=", 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{"c", "-", "1"}], ")"}]}], " ", 
         RowBox[{"cm", "[", 
          RowBox[{
           RowBox[{"t", "[", 
            RowBox[{
             RowBox[{"c", "-", "1"}], ",", "0"}], "]"}], ",", 
           RowBox[{"cm", "[", 
            RowBox[{
             RowBox[{"op", "[", 
              RowBox[{"t", "[", 
               RowBox[{"2", ",", "1"}], "]"}], "]"}], ",", 
             RowBox[{"t", "[", 
              RowBox[{"0", ",", "b"}], "]"}]}], "]"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{"c", "-", "1"}], ")"}]}], 
         RowBox[{"cm", "[", 
          RowBox[{
           RowBox[{"t", "[", 
            RowBox[{"2", ",", "1"}], "]"}], ",", 
           RowBox[{"cm", "[", 
            RowBox[{
             RowBox[{"t", "[", 
              RowBox[{
               RowBox[{"c", "-", "1"}], ",", "0"}], "]"}], ",", 
             RowBox[{"t", "[", 
              RowBox[{"0", ",", "b"}], "]"}]}], "]"}]}], "]"}]}]}], ",", 
       RowBox[{"op", "[", "___", "]"}], ",", "Simplify"}], "]"}]}], ")"}], "/;", 
   RowBox[{"c", ">", "3"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.783813042131036*^9, 3.7838130946704407`*^9}, {
   3.783813297415946*^9, 3.783813303088986*^9}, {3.7838133483572273`*^9, 
   3.7838133524348288`*^9}, {3.783941879674993*^9, 3.783941919618019*^9}, {
   3.784933687379117*^9, 3.78493370115096*^9}, {3.788521959899168*^9, 
   3.788522036583585*^9}, 3.79588674967072*^9},
 CellLabel->"In[26]:=",ExpressionUUID->"f2f938af-7904-4629-9d33-3528bb06e6b9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"co", "[", 
   RowBox[{
    RowBox[{"t", "[", 
     RowBox[{"3", ",", "0"}], "]"}], ",", 
    RowBox[{"t", "[", 
     RowBox[{"0", ",", "b_"}], "]"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"co", "[", 
    RowBox[{
     RowBox[{"t", "[", 
      RowBox[{"3", ",", "0"}], "]"}], ",", 
     RowBox[{"t", "[", 
      RowBox[{"0", ",", "b"}], "]"}]}], "]"}], "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"3", "b", " ", 
       RowBox[{"op", "[", 
        RowBox[{"t", "[", 
         RowBox[{"2", ",", 
          RowBox[{"b", "-", "1"}]}], "]"}], "]"}]}], "+", " ", 
      RowBox[{"s2", " ", "b", 
       RowBox[{"(", 
        RowBox[{"b", "-", "1"}], ")"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"b", "-", "2"}], ")"}], "/", "4"}], " ", 
       RowBox[{"op", "[", 
        RowBox[{"t", "[", 
         RowBox[{"0", ",", 
          RowBox[{"b", "-", "3"}]}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"3", "/", "2"}], "s3", " ", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"m", "+", "1"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"b", "-", "m", "-", "2"}], ")"}], 
          RowBox[{"op", "[", 
           RowBox[{
            RowBox[{"t", "[", 
             RowBox[{"0", ",", "m"}], "]"}], ",", 
            RowBox[{"t", "[", 
             RowBox[{"0", ",", 
              RowBox[{"b", "-", "3", "-", "m"}]}], "]"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", "0", ",", 
           RowBox[{"b", "-", "3"}]}], "}"}]}], "]"}]}]}], ",", 
     RowBox[{"op", "[", "___", "]"}], ",", "Simplify"}], "]"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.7885220575330257`*^9, 3.788522141508333*^9}, 
   3.795886749670855*^9},
 CellLabel->"In[27]:=",ExpressionUUID->"981d9f38-2442-444f-a686-fe9090238cb5"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"co", "[", 
    RowBox[{
     RowBox[{"t", "[", 
      RowBox[{"3", ",", "0"}], "]"}], ",", 
     RowBox[{"t", "[", 
      RowBox[{"a_", ",", "b_"}], "]"}]}], "]"}], ":=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"3", "b", " ", 
       RowBox[{"op", "[", 
        RowBox[{"t", "[", 
         RowBox[{
          RowBox[{"a", "+", "2"}], ",", 
          RowBox[{"b", "-", "1"}]}], "]"}], "]"}]}], "+", " ", 
      RowBox[{"s2", " ", "b", 
       RowBox[{"(", 
        RowBox[{"b", "-", "1"}], ")"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"b", "-", "2"}], ")"}], "/", "4"}], " ", 
       RowBox[{"op", "[", 
        RowBox[{"t", "[", 
         RowBox[{"a", ",", 
          RowBox[{"b", "-", "3"}]}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"3", "/", "2"}], "s3", " ", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Binomial", "[", 
           RowBox[{
            RowBox[{"m", "+", "c", "+", "1"}], ",", 
            RowBox[{"c", "+", "1"}]}], "]"}], 
          RowBox[{"(", 
           RowBox[{"c", "+", "1"}], ")"}], 
          RowBox[{"Binomial", "[", 
           RowBox[{
            RowBox[{"b", "-", "m", "+", "a", "-", "c", "-", "2"}], ",", 
            RowBox[{"a", "-", "c", "+", "1"}]}], "]"}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"a", "-", "c", "+", "1"}], ")"}], "/", 
           RowBox[{"Binomial", "[", 
            RowBox[{
             RowBox[{"b", "+", "a"}], ",", "a"}], "]"}]}], 
          RowBox[{"op", "[", 
           RowBox[{
            RowBox[{"t", "[", 
             RowBox[{"c", ",", "m"}], "]"}], ",", 
            RowBox[{"t", "[", 
             RowBox[{
              RowBox[{"a", "-", "c"}], ",", 
              RowBox[{"b", "-", "3", "-", "m"}]}], "]"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", "0", ",", 
           RowBox[{"b", "-", "3"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"c", ",", "0", ",", "a"}], "}"}]}], "]"}]}]}], ",", 
     RowBox[{"op", "[", "___", "]"}], ",", "Simplify"}], "]"}]}], " ", 
  "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.7838073210058193`*^9, 3.783807353470235*^9}, {
   3.783813188720313*^9, 3.7838131982878733`*^9}, {3.783813769832924*^9, 
   3.783813777533188*^9}, {3.783941932946512*^9, 3.783941978969638*^9}, {
   3.783945053593783*^9, 3.783945055487953*^9}, 3.784240671164772*^9, {
   3.784241010942519*^9, 3.784241011201208*^9}, 3.784241082367567*^9, {
   3.784660500808999*^9, 3.7846605010099077`*^9}, {3.784933714917078*^9, 
   3.784933736317359*^9}, {3.7885214896572857`*^9, 3.788521495814767*^9}, 
   3.7958867496710052`*^9},
 CellLabel->"In[28]:=",ExpressionUUID->"94253359-d7d2-4a75-86b0-208b77ddd422"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"SU", 
   RowBox[{"(", "2", ")"}], " ", "covariant", " ", "generators", " ", "and", 
   " ", "examples", " ", "of", " ", "SU", 
   RowBox[{"(", "2", ")"}], " ", "covariant", " ", "commutation", " ", 
   "relations"}], " ", "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.788176919340088*^9, 3.788176926356621*^9}, {
   3.788176964063642*^9, 3.788176986563052*^9}, 3.795886772125436*^9},
 CellLabel->"In[29]:=",ExpressionUUID->"29cba444-c860-4d51-886d-1eab1748a257"],

Cell[BoxData[
 RowBox[{
  RowBox[{"T", "[", 
   RowBox[{"n_", ",", "y1_", ",", "y2_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"y1", "^", "m"}], " ", 
     RowBox[{"y2", "^", 
      RowBox[{"(", 
       RowBox[{"n", "-", "m"}], ")"}]}], 
     RowBox[{"Binomial", "[", 
      RowBox[{"n", ",", "m"}], "]"}], " ", 
     RowBox[{"t", "[", 
      RowBox[{"m", ",", 
       RowBox[{"n", "-", "m"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"m", ",", "0", ",", "n"}], "}"}]}], "]"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.7845687329152184`*^9, 3.7845687699064207`*^9}, {
   3.7845689258641167`*^9, 3.784568932322691*^9}, 3.795886772125621*^9},
 CellLabel->"In[30]:=",ExpressionUUID->"67c8ca7c-23b0-4704-a0eb-abe5ccb1d4d2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"uv", "[", "f_", "]"}], ":=", 
  RowBox[{
   RowBox[{"u1", " ", 
    RowBox[{"D", "[", 
     RowBox[{"f", ",", "v1"}], "]"}]}], "+", 
   RowBox[{"u2", " ", 
    RowBox[{"D", "[", 
     RowBox[{"f", ",", "v2"}], "]"}]}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.784632070075136*^9, 3.78463208322672*^9}, 
   3.7958867721257277`*^9},
 CellLabel->"In[31]:=",ExpressionUUID->"18666bdd-330e-4230-b61a-dd454f0163a2"]
}, Closed]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Examples", " ", "of", " ", "algebraic", " ", "relations"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.795887876538953*^9, 3.795887887338723*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"582db9c7-74a5-49ee-9182-c435a40f03fd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"op", "[", 
  RowBox[{
   RowBox[{"t", "[", 
    RowBox[{"2", ",", "3"}], "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"3", ",", "3"}], "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"2", ",", "1"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.795887889756802*^9, 3.795887900637228*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"ee2a7db2-e22f-459f-aa94-0659d2b64c92"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox["27", "10"]}], " ", "s2", " ", "s3", " ", 
   RowBox[{"op", "[", 
    RowBox[{"t", "[", 
     RowBox[{"0", ",", "0"}], "]"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["27", "2"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   RowBox[{"op", "[", 
    RowBox[{"t", "[", 
     RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["54", "5"], " ", "s3", " ", 
   RowBox[{"op", "[", 
    RowBox[{"t", "[", 
     RowBox[{"2", ",", "2"}], "]"}], "]"}]}], "-", 
  RowBox[{"18", " ", "s2", " ", 
   RowBox[{"op", "[", 
    RowBox[{"t", "[", 
     RowBox[{"3", ",", "3"}], "]"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["27", "25"], " ", 
   SuperscriptBox["s3", "2"], " ", 
   RowBox[{"op", "[", 
    RowBox[{
     RowBox[{"t", "[", 
      RowBox[{"0", ",", "0"}], "]"}], ",", 
     RowBox[{"t", "[", 
      RowBox[{"0", ",", "0"}], "]"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["27", "2"], " ", "s2", " ", "s3", " ", 
   RowBox[{"op", "[", 
    RowBox[{
     RowBox[{"t", "[", 
      RowBox[{"0", ",", "0"}], "]"}], ",", 
     RowBox[{"t", "[", 
      RowBox[{"1", ",", "1"}], "]"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["39", "5"], " ", "s3", " ", 
   RowBox[{"op", "[", 
    RowBox[{
     RowBox[{"t", "[", 
      RowBox[{"0", ",", "0"}], "]"}], ",", 
     RowBox[{"t", "[", 
      RowBox[{"3", ",", "3"}], "]"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["27", "5"], " ", "s3", " ", 
   RowBox[{"op", "[", 
    RowBox[{
     RowBox[{"t", "[", 
      RowBox[{"0", ",", "1"}], "]"}], ",", 
     RowBox[{"t", "[", 
      RowBox[{"3", ",", "2"}], "]"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["27", "5"], " ", "s2", " ", "s3", " ", 
   RowBox[{"op", "[", 
    RowBox[{
     RowBox[{"t", "[", 
      RowBox[{"1", ",", "0"}], "]"}], ",", 
     RowBox[{"t", "[", 
      RowBox[{"0", ",", "1"}], "]"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["9", "5"], " ", "s3", " ", 
   RowBox[{"op", "[", 
    RowBox[{
     RowBox[{"t", "[", 
      RowBox[{"1", ",", "0"}], "]"}], ",", 
     RowBox[{"t", "[", 
      RowBox[{"2", ",", "3"}], "]"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["27", "5"], " ", "s3", " ", 
   RowBox[{"op", "[", 
    RowBox[{
     RowBox[{"t", "[", 
      RowBox[{"1", ",", "1"}], "]"}], ",", 
     RowBox[{"t", "[", 
      RowBox[{"2", ",", "2"}], "]"}]}], "]"}]}], "+", 
  RowBox[{"3", " ", "s2", " ", 
   RowBox[{"op", "[", 
    RowBox[{
     RowBox[{"t", "[", 
      RowBox[{"1", ",", "1"}], "]"}], ",", 
     RowBox[{"t", "[", 
      RowBox[{"3", ",", "3"}], "]"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["9", "5"], " ", "s3", " ", 
   RowBox[{"op", "[", 
    RowBox[{
     RowBox[{"t", "[", 
      RowBox[{"2", ",", "0"}], "]"}], ",", 
     RowBox[{"t", "[", 
      RowBox[{"1", ",", "3"}], "]"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["9", "2"], " ", "s2", " ", 
   RowBox[{"op", "[", 
    RowBox[{
     RowBox[{"t", "[", 
      RowBox[{"2", ",", "1"}], "]"}], ",", 
     RowBox[{"t", "[", 
      RowBox[{"2", ",", "3"}], "]"}]}], "]"}]}], "-", 
  RowBox[{"3", " ", 
   RowBox[{"op", "[", 
    RowBox[{
     RowBox[{"t", "[", 
      RowBox[{"2", ",", "3"}], "]"}], ",", 
     RowBox[{"t", "[", 
      RowBox[{"4", ",", "3"}], "]"}]}], "]"}]}], "-", 
  RowBox[{"4", " ", 
   RowBox[{"op", "[", 
    RowBox[{
     RowBox[{"t", "[", 
      RowBox[{"3", ",", "3"}], "]"}], ",", 
     RowBox[{"t", "[", 
      RowBox[{"3", ",", "3"}], "]"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["81", "25"], " ", 
   SuperscriptBox["s3", "2"], " ", 
   RowBox[{"op", "[", 
    RowBox[{
     RowBox[{"t", "[", 
      RowBox[{"0", ",", "0"}], "]"}], ",", 
     RowBox[{"t", "[", 
      RowBox[{"0", ",", "0"}], "]"}], ",", 
     RowBox[{"t", "[", 
      RowBox[{"1", ",", "1"}], "]"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["54", "25"], " ", 
   SuperscriptBox["s3", "2"], " ", 
   RowBox[{"op", "[", 
    RowBox[{
     RowBox[{"t", "[", 
      RowBox[{"0", ",", "0"}], "]"}], ",", 
     RowBox[{"t", "[", 
      RowBox[{"1", ",", "0"}], "]"}], ",", 
     RowBox[{"t", "[", 
      RowBox[{"0", ",", "1"}], "]"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["9", "5"], " ", "s3", " ", 
   RowBox[{"op", "[", 
    RowBox[{
     RowBox[{"t", "[", 
      RowBox[{"0", ",", "0"}], "]"}], ",", 
     RowBox[{"t", "[", 
      RowBox[{"1", ",", "1"}], "]"}], ",", 
     RowBox[{"t", "[", 
      RowBox[{"3", ",", "3"}], "]"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["9", "5"], " ", "s3", " ", 
   RowBox[{"op", "[", 
    RowBox[{
     RowBox[{"t", "[", 
      RowBox[{"0", ",", "0"}], "]"}], ",", 
     RowBox[{"t", "[", 
      RowBox[{"2", ",", "1"}], "]"}], ",", 
     RowBox[{"t", "[", 
      RowBox[{"2", ",", "3"}], "]"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["9", "10"], " ", "s3", " ", 
   RowBox[{"op", "[", 
    RowBox[{
     RowBox[{"t", "[", 
      RowBox[{"0", ",", "1"}], "]"}], ",", 
     RowBox[{"t", "[", 
      RowBox[{"2", ",", "0"}], "]"}], ",", 
     RowBox[{"t", "[", 
      RowBox[{"2", ",", "3"}], "]"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["6", "5"], " ", "s3", " ", 
   RowBox[{"op", "[", 
    RowBox[{
     RowBox[{"t", "[", 
      RowBox[{"1", ",", "0"}], "]"}], ",", 
     RowBox[{"t", "[", 
      RowBox[{"0", ",", "1"}], "]"}], ",", 
     RowBox[{"t", "[", 
      RowBox[{"3", ",", "3"}], "]"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["9", "5"], " ", "s3", " ", 
   RowBox[{"op", "[", 
    RowBox[{
     RowBox[{"t", "[", 
      RowBox[{"1", ",", "0"}], "]"}], ",", 
     RowBox[{"t", "[", 
      RowBox[{"1", ",", "1"}], "]"}], ",", 
     RowBox[{"t", "[", 
      RowBox[{"2", ",", "3"}], "]"}]}], "]"}]}], "+", 
  RowBox[{"op", "[", 
   RowBox[{
    RowBox[{"t", "[", 
     RowBox[{"2", ",", "1"}], "]"}], ",", 
    RowBox[{"t", "[", 
     RowBox[{"2", ",", "3"}], "]"}], ",", 
    RowBox[{"t", "[", 
     RowBox[{"3", ",", "3"}], "]"}]}], "]"}]}]], "Output",
 CellChangeTimes->{3.7958879028229227`*^9, 3.7958880897916307`*^9, 
  3.795888393635149*^9, 3.796048024424636*^9, 3.796048144129698*^9, 
  3.796049419909685*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"5fda47ff-8e7e-47cc-bd7f-07a8773d7d96"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "The", " ", "twisted", " ", "trace", " ", "will", " ", "be", " ", "denote", 
   " ", "as", " ", 
   RowBox[{"tr", "[", 
    RowBox[{"op", "[", 
     RowBox[{"...", "."}], "]"}], "]"}]}], " ", "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.788176533772335*^9, 3.788176553088134*^9}, {
  3.795886235025469*^9, 3.7958862362324457`*^9}, {3.7958867884007*^9, 
  3.7958868035463667`*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"41af6940-3331-427d-9e0d-c85e6223e1ea"],

Cell[BoxData[
 RowBox[{"Clear", "[", "tr", "]"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.784047417912406*^9, 3.78404741915591*^9}, 
   3.795886803546529*^9},
 CellLabel->"In[35]:=",ExpressionUUID->"4de8aef2-3b57-48f5-ad54-c15f0e4fbd90"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tr", "[", "0", "]"}], ":=", "0"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.783971991228464*^9, 3.783971993550296*^9}, 
   3.795886803546632*^9},
 CellLabel->"In[36]:=",ExpressionUUID->"dcecd72a-13de-4c37-9563-f33162d6122b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tr", "[", 
   RowBox[{"a_", "+", "b_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"tr", "[", "a", "]"}], "+", 
   RowBox[{"tr", "[", "b", "]"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.783971643601656*^9, 3.783971652293857*^9}, 
   3.795886803546736*^9},
 CellLabel->"In[37]:=",ExpressionUUID->"efb6b674-5269-4f7b-9a4c-eb5932ee9105"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tr", "[", 
   RowBox[{"a_", "*", "b_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"a", " ", 
      RowBox[{"tr", "[", "b", "]"}]}], ",", 
     RowBox[{"tr", "[", "_", "]"}]}], "]"}], "/;", 
   RowBox[{"FreeQ", "[", 
    RowBox[{"a", ",", "t"}], "]"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.783971654685429*^9, 3.783971690990327*^9}, {
   3.7840478943489227`*^9, 3.784047927447879*^9}, {3.7842853776014767`*^9, 
   3.784285383787922*^9}, 3.795886803546845*^9},
 CellLabel->"In[38]:=",ExpressionUUID->"02dc1e6a-8918-4e08-bd5b-8843d32f2dbb"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Odd", " ", "elements", " ", "can", " ", "be", " ", "rewritten", " ", "as", 
   " ", "commutators"}], " ", "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.78394602729955*^9, 3.7839460386356907`*^9}, {
   3.7839646983962593`*^9, 3.783964698913702*^9}, 3.7958868035469313`*^9},
 CellLabel->"In[39]:=",ExpressionUUID->"fcf2cd80-0378-4629-a4ab-66837915a8c8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tr", "[", 
   RowBox[{"op", "[", 
    RowBox[{"a___", ",", 
     RowBox[{"t", "[", 
      RowBox[{"b_", ",", "c_"}], "]"}], ",", "d___"}], "]"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"tr", "[", 
      RowBox[{"op", "[", 
       RowBox[{"a", ",", 
        RowBox[{"t", "[", 
         RowBox[{"b", ",", "c"}], "]"}], ",", "d"}], "]"}], "]"}], "=", 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", "2"}], 
         RowBox[{"tr", "[", 
          RowBox[{"op", "[", 
           RowBox[{"a", ",", 
            RowBox[{"cm", "[", 
             RowBox[{
              RowBox[{"t", "[", 
               RowBox[{"b", ",", "c"}], "]"}], ",", 
              RowBox[{"op", "[", "d", "]"}]}], "]"}]}], "]"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"1", "/", "2"}], 
         RowBox[{"tr", "[", 
          RowBox[{"op", "[", 
           RowBox[{
            RowBox[{"cm", "[", 
             RowBox[{
              RowBox[{"op", "[", "a", "]"}], ",", 
              RowBox[{"t", "[", 
               RowBox[{"b", ",", "c"}], "]"}]}], "]"}], ",", "d"}], "]"}], 
          "]"}]}]}], ",", 
       RowBox[{"tr", "[", "_", "]"}], ",", "Simplify"}], "]"}]}], ")"}], "/;", 
   RowBox[{"OddQ", "[", 
    RowBox[{"b", "+", "c"}], "]"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.783964772945985*^9, 3.783964841658424*^9}, {
   3.783964969751225*^9, 3.783964999500997*^9}, {3.783971743443843*^9, 
   3.783971746092265*^9}, {3.783971819656983*^9, 3.783971821152418*^9}, {
   3.7839719624470577`*^9, 3.7839719826073523`*^9}, {3.783972136245357*^9, 
   3.78397217179115*^9}, {3.783972390506777*^9, 3.7839724160162888`*^9}, {
   3.784241216160592*^9, 3.784241221477827*^9}, {3.7842423781876583`*^9, 
   3.7842423898622932`*^9}, {3.784242562347269*^9, 3.784242580469037*^9}, {
   3.784242978993924*^9, 3.784242994143538*^9}, {3.784933363032737*^9, 
   3.784933364304049*^9}, 3.79588680354705*^9},
 CellLabel->"In[40]:=",ExpressionUUID->"a8edae17-ea75-4df3-862c-aa7fcdd06dd2"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"We", " ", "can", " ", "impose", " ", "some", " ", "su", 
   RowBox[{"(", "2", ")"}], " ", "selection", " ", "rules"}], " ", 
  "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.7839652213931437`*^9, 3.783965240687509*^9}, {
   3.7839652916385508`*^9, 3.783965293472001*^9}, {3.783972598787415*^9, 
   3.783972606657878*^9}, {3.783972784389311*^9, 3.78397280064555*^9}, {
   3.78398176046177*^9, 3.783981764157218*^9}, {3.7881765890458813`*^9, 
   3.788176597077594*^9}, 3.795886803547142*^9},
 CellLabel->"In[41]:=",ExpressionUUID->"9576139f-ff0f-45c7-8aa9-4692832239d6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"su2weight", "[", 
   RowBox[{"t", "[", 
    RowBox[{"a_", ",", "b_"}], "]"}], "]"}], ":=", 
  RowBox[{"a", "-", "b"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.78402572879688*^9, 3.7840257409391727`*^9}, 
   3.79588680354722*^9},
 CellLabel->"In[42]:=",ExpressionUUID->"8f8461e8-1dbf-4b0f-a175-5cbd5c510a6f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"su2weight", "[", 
   RowBox[{"op", "[", "a___", "]"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"su2weight", "[", "b", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", 
      RowBox[{"List", "[", "a", "]"}]}], "}"}]}], "]"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.7840257544573708`*^9, 3.784025757948947*^9}, 
   3.795886803547298*^9},
 CellLabel->"In[43]:=",ExpressionUUID->"b266ae4b-9e87-4f82-94cb-9b26817cd824"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tr", "[", "a_", "]"}], ":=", 
  RowBox[{"0", " ", "/;", 
   RowBox[{
    RowBox[{"su2weight", "[", "a", "]"}], "\[NotEqual]", "0"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.784025700322132*^9, 3.784025704630083*^9}, {
   3.784025763538995*^9, 3.784025783476005*^9}, {3.784025837533041*^9, 
   3.7840258397003736`*^9}, {3.784026041168167*^9, 3.784026043158945*^9}, 
   3.795886803547373*^9},
 CellLabel->"In[44]:=",ExpressionUUID->"d2c7cb2a-b4cc-4d84-be5d-6ce75dfcca7e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"su2rep", "[", 
   RowBox[{"t", "[", 
    RowBox[{"a_", ",", "b_"}], "]"}], "]"}], ":=", 
  RowBox[{"a", "+", "b"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.78402572879688*^9, 3.7840257409391727`*^9}, {
   3.784054927127749*^9, 3.784054931182407*^9}, 3.7958868035474463`*^9},
 CellLabel->"In[45]:=",ExpressionUUID->"f76ac818-c592-4406-87c2-914ded3e4f6d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"maxsu2rep", "[", 
   RowBox[{"op", "[", "a___", "]"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"su2rep", "[", "b", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", 
      RowBox[{"List", "[", "a", "]"}]}], "}"}]}], "]"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.7840257544573708`*^9, 3.784025757948947*^9}, {
   3.784054938271289*^9, 3.78405495730604*^9}, 3.795886803547522*^9},
 CellLabel->"In[46]:=",ExpressionUUID->"48f5beba-2614-44f5-84f3-e038759cad6e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tr", "[", 
   RowBox[{"op", "[", 
    RowBox[{"a___", ",", 
     RowBox[{"t", "[", 
      RowBox[{"b_", ",", "c_"}], "]"}]}], "]"}], "]"}], ":=", 
  RowBox[{"0", "/;", 
   RowBox[{
    RowBox[{"b", "+", "c"}], ">", 
    RowBox[{"maxsu2rep", "[", 
     RowBox[{"op", "[", "a", "]"}], "]"}]}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.784054885288803*^9, 3.784054889836987*^9}, {
   3.784054973814962*^9, 3.784055018838395*^9}, {3.784055119436393*^9, 
   3.784055139920439*^9}, 3.7958868035476027`*^9},
 CellLabel->"In[47]:=",ExpressionUUID->"e566406f-f802-427c-a4f7-4686623ef158"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "The", " ", "following", " ", "reduction", " ", "using", " ", "commutators",
    " ", "of", " ", "even", " ", "elements", " ", "seems", " ", "to", " ", 
   "impose", " ", "all", " ", "twisted", " ", "trace", " ", "relations"}], 
  " ", "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.7842897989356947`*^9, 3.784289850507021*^9}, {
   3.784291285011908*^9, 3.7842912957571573`*^9}, {3.7842918689187098`*^9, 
   3.784291885324235*^9}, {3.788176628805008*^9, 3.788176691930484*^9}, 
   3.7958868035476913`*^9},
 CellLabel->"In[48]:=",ExpressionUUID->"e8ce1705-9cc4-48b3-87bc-bcb801ac4428"],

Cell[BoxData[
 RowBox[{
  RowBox[{"norm", "[", 
   RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
  RowBox[{"b", "-", 
   RowBox[{"(", 
    RowBox[{"a", "/", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"a", ",", "b"}], "]"}]}], ")"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.784286415319077*^9, 3.7842864897215776`*^9}, {
   3.784286649355598*^9, 3.784286652376532*^9}, {3.784286915484701*^9, 
   3.7842869183617287`*^9}, 3.795886803547772*^9},
 CellLabel->"In[49]:=",ExpressionUUID->"a86535d7-3220-48d1-b763-ea8c31531ce6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tr", "[", 
   RowBox[{"op", "[", 
    RowBox[{"a___", ",", 
     RowBox[{"t", "[", 
      RowBox[{"b_", ",", "c_"}], "]"}], ",", "d___"}], "]"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"tr", "[", 
      RowBox[{"op", "[", 
       RowBox[{"a", ",", 
        RowBox[{"t", "[", 
         RowBox[{"b", ",", "c"}], "]"}], ",", "d"}], "]"}], "]"}], "=", 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{"tr", "[", 
        RowBox[{"Collect", "[", 
         RowBox[{
          RowBox[{"norm", "[", 
           RowBox[{
            RowBox[{"cm", "[", 
             RowBox[{
              RowBox[{"t", "[", 
               RowBox[{
                RowBox[{"b", "-", "1"}], ",", 
                RowBox[{"c", "+", "1"}]}], "]"}], ",", 
              RowBox[{"op", "[", 
               RowBox[{"a", ",", 
                RowBox[{"t", "[", 
                 RowBox[{"2", ",", "0"}], "]"}], ",", "d"}], "]"}]}], "]"}], 
            ",", 
            RowBox[{"op", "[", 
             RowBox[{"a", ",", 
              RowBox[{"t", "[", 
               RowBox[{"b", ",", "c"}], "]"}], ",", "d"}], "]"}]}], "]"}], 
          ",", 
          RowBox[{"op", "[", "___", "]"}]}], "]"}], "]"}], ",", 
       RowBox[{"tr", "[", "_", "]"}], ",", "Simplify"}], "]"}]}], ")"}], "/;", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"EvenQ", "[", 
      RowBox[{"b", "+", "c"}], "]"}], "&&", " ", 
     RowBox[{"b", "\[NotEqual]", "0"}], "&&", 
     RowBox[{
      RowBox[{"b", "+", "c"}], ">", "2"}]}], ")"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.7842898823810673`*^9, 3.784289888053183*^9}, {
   3.784289962677363*^9, 3.784289969570788*^9}, {3.784290719478322*^9, 
   3.7842907391318398`*^9}, {3.784290783113123*^9, 3.784290784086851*^9}, {
   3.784933376166947*^9, 3.784933377491993*^9}, 3.795886803547894*^9},
 CellLabel->"In[50]:=",ExpressionUUID->"24877473-f391-40ff-8e14-89f912a67d02"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tr", "[", 
   RowBox[{"op", "[", 
    RowBox[{"a___", ",", 
     RowBox[{"t", "[", 
      RowBox[{"1", ",", "1"}], "]"}], ",", "d___"}], "]"}], "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"tr", "[", 
     RowBox[{"op", "[", 
      RowBox[{"a", ",", 
       RowBox[{"t", "[", 
        RowBox[{"1", ",", "1"}], "]"}], ",", "d"}], "]"}], "]"}], "=", 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{"tr", "[", 
       RowBox[{"Collect", "[", 
        RowBox[{
         RowBox[{"norm", "[", 
          RowBox[{
           RowBox[{"cm", "[", 
            RowBox[{
             RowBox[{"t", "[", 
              RowBox[{"0", ",", "2"}], "]"}], ",", 
             RowBox[{"op", "[", 
              RowBox[{"a", ",", 
               RowBox[{"t", "[", 
                RowBox[{"2", ",", "0"}], "]"}], ",", "d"}], "]"}]}], "]"}], 
           ",", 
           RowBox[{"op", "[", 
            RowBox[{"a", ",", 
             RowBox[{"t", "[", 
              RowBox[{"1", ",", "1"}], "]"}], ",", "d"}], "]"}]}], "]"}], ",", 
         RowBox[{"op", "[", "___", "]"}]}], "]"}], "]"}], ",", 
      RowBox[{"tr", "[", "_", "]"}], ",", "Simplify"}], "]"}]}], 
   ")"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.784290802416511*^9, 3.784290822851186*^9}, {
   3.784933380704298*^9, 3.784933382031732*^9}, 3.7958868035480824`*^9},
 CellLabel->"In[51]:=",ExpressionUUID->"ee18d836-b218-4c10-a62c-ff5702aeee35"]
}, Closed]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Example", " ", "of", " ", "trace", " ", "simplification", " ", "by", " ", 
   "trace", " ", "relations"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.7958879434469767`*^9, 3.7958879646814117`*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"472512b7-25b1-4926-a72c-452e4f4caea6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"tr", "[", 
  RowBox[{"op", "[", 
   RowBox[{
    RowBox[{"t", "[", 
     RowBox[{"2", ",", "3"}], "]"}], ",", 
    RowBox[{"t", "[", 
     RowBox[{"3", ",", "3"}], "]"}], ",", 
    RowBox[{"t", "[", 
     RowBox[{"3", ",", "2"}], "]"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.795887968803937*^9, 3.795887990616164*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"88895f83-1cdc-468e-b29f-d5318b7375e6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["9", "2"], " ", 
   SuperscriptBox["s2", "3"], " ", 
   RowBox[{"tr", "[", 
    RowBox[{"op", "[", 
     RowBox[{"t", "[", 
      RowBox[{"0", ",", "0"}], "]"}], "]"}], "]"}]}], "+", 
  FractionBox[
   RowBox[{"11103", " ", 
    SuperscriptBox["s3", "2"], " ", 
    RowBox[{"tr", "[", 
     RowBox[{"op", "[", 
      RowBox[{"t", "[", 
       RowBox[{"0", ",", "0"}], "]"}], "]"}], "]"}]}], "1400"], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "9"}], " ", 
      SuperscriptBox["s2", "3"]}], "-", 
     FractionBox[
      RowBox[{"1674", " ", 
       SuperscriptBox["s3", "2"]}], "175"]}], ")"}], " ", 
   RowBox[{"tr", "[", 
    RowBox[{"op", "[", 
     RowBox[{"t", "[", 
      RowBox[{"0", ",", "0"}], "]"}], "]"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"9", " ", 
       SuperscriptBox["s2", "3"]}], "4"], "+", 
     FractionBox[
      RowBox[{"327", " ", 
       SuperscriptBox["s3", "2"]}], "400"]}], ")"}], " ", 
   RowBox[{"tr", "[", 
    RowBox[{"op", "[", 
     RowBox[{"t", "[", 
      RowBox[{"0", ",", "0"}], "]"}], "]"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["267", "80"], " ", 
   SuperscriptBox["s2", "2"], " ", "s3", " ", 
   RowBox[{"tr", "[", 
    RowBox[{"op", "[", 
     RowBox[{
      RowBox[{"t", "[", 
       RowBox[{"0", ",", "0"}], "]"}], ",", 
      RowBox[{"t", "[", 
       RowBox[{"0", ",", "0"}], "]"}]}], "]"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["273", "40"], " ", "s2", " ", "s3", " ", 
   RowBox[{"tr", "[", 
    RowBox[{"op", "[", 
     RowBox[{
      RowBox[{"t", "[", 
       RowBox[{"2", ",", "0"}], "]"}], ",", 
      RowBox[{"t", "[", 
       RowBox[{"0", ",", "2"}], "]"}]}], "]"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["6", "5"], " ", "s2", " ", 
   SuperscriptBox["s3", "2"], " ", 
   RowBox[{"tr", "[", 
    RowBox[{"op", "[", 
     RowBox[{
      RowBox[{"t", "[", 
       RowBox[{"0", ",", "0"}], "]"}], ",", 
      RowBox[{"t", "[", 
       RowBox[{"0", ",", "0"}], "]"}], ",", 
      RowBox[{"t", "[", 
       RowBox[{"0", ",", "0"}], "]"}]}], "]"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["66", "25"], " ", 
   SuperscriptBox["s3", "2"], " ", 
   RowBox[{"tr", "[", 
    RowBox[{"op", "[", 
     RowBox[{
      RowBox[{"t", "[", 
       RowBox[{"0", ",", "0"}], "]"}], ",", 
      RowBox[{"t", "[", 
       RowBox[{"2", ",", "0"}], "]"}], ",", 
      RowBox[{"t", "[", 
       RowBox[{"0", ",", "2"}], "]"}]}], "]"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["9", "80"], " ", 
   SuperscriptBox["s3", "3"], " ", 
   RowBox[{"tr", "[", 
    RowBox[{"op", "[", 
     RowBox[{
      RowBox[{"t", "[", 
       RowBox[{"0", ",", "0"}], "]"}], ",", 
      RowBox[{"t", "[", 
       RowBox[{"0", ",", "0"}], "]"}], ",", 
      RowBox[{"t", "[", 
       RowBox[{"0", ",", "0"}], "]"}], ",", 
      RowBox[{"t", "[", 
       RowBox[{"0", ",", "0"}], "]"}]}], "]"}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.79588798509544*^9, 3.795887991459096*^9}, 
   3.795888090865633*^9, 3.79588839469808*^9, 3.7960480286316843`*^9, 
   3.7960481482033157`*^9, 3.7960494209679403`*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"7071740d-788f-41e3-b27f-3f758a4ab318"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Embedding", " ", "the", " ", "Yangian", " ", "generators"}], " ", 
  "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{{3.7881768858610973`*^9, 3.7881768951762657`*^9}, 
   3.795886824337757*^9},
 CellLabel->"In[54]:=",ExpressionUUID->"ac8f7cfa-93ad-4ab9-8d42-dbbc4b53b70c"],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{"e", ",", "f", ",", "h", ",", "d"}], "]"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{{3.784296362629315*^9, 3.78429636676543*^9}, {
   3.784296398206477*^9, 3.784296398357233*^9}, 3.7958868243378696`*^9},
 CellLabel->"In[55]:=",ExpressionUUID->"ef66231d-50a8-4d83-a084-b08edf04d169"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"e", "[", "0", "]"}], "=", 
   RowBox[{"op", "[", 
    RowBox[{"t", "[", 
     RowBox[{"1", ",", "0"}], "]"}], "]"}]}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{{3.784039335876758*^9, 3.784039352780995*^9}, 
   3.795886369680819*^9, 3.795886469348186*^9, 3.79588682433799*^9, 
   3.795887011486528*^9},
 CellLabel->"In[56]:=",ExpressionUUID->"b1e7ad42-35b6-4adb-947e-14158a899d94"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "0", "]"}], "=", 
   RowBox[{"op", "[", 
    RowBox[{"t", "[", 
     RowBox[{"0", ",", "1"}], "]"}], "]"}]}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{{3.7840393588815536`*^9, 3.78403936262857*^9}, 
   3.795886371700776*^9, 3.795886470248622*^9, 3.795886824338203*^9, 
   3.7958870125502872`*^9},
 CellLabel->"In[57]:=",ExpressionUUID->"5cb0771e-6cd0-4b9b-b113-c508cd87d384"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"raising", " ", "and", " ", "lowering", " ", 
   RowBox[{"operators", ".", " ", "They"}], " ", "deform", " ", 
   RowBox[{"t", "[", 
    RowBox[{
     RowBox[{"n", "+", "1"}], ",", "n"}], "]"}], " ", "and", " ", 
   RowBox[{"t", "[", 
    RowBox[{"n", ",", 
     RowBox[{"n", "+", "1"}]}], "]"}]}], " ", "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{{3.7840400931671343`*^9, 3.7840401028006496`*^9}, {
   3.788177056270227*^9, 3.788177074257959*^9}, 3.795886824338401*^9},
 CellLabel->"In[58]:=",ExpressionUUID->"021570ff-3d22-418d-891b-d098dcb7f82c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"e", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"e", "[", "n", "]"}], "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], 
       RowBox[{"cm", "[", 
        RowBox[{
         RowBox[{"t", "[", 
          RowBox[{"2", ",", "2"}], "]"}], ",", 
         RowBox[{"e", "[", 
          RowBox[{"n", "-", "1"}], "]"}]}], "]"}]}], "//", "Expand"}], ",", 
     RowBox[{"op", "[", "___", "]"}]}], "]"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{{3.784039479180725*^9, 3.784039506177163*^9}, 
   3.784039794585656*^9, {3.784295148836194*^9, 3.784295149789229*^9}, {
   3.78429615104364*^9, 3.784296152005336*^9}, {3.784296329954196*^9, 
   3.7842963370402403`*^9}, {3.784296500630939*^9, 3.784296501526258*^9}, {
   3.788177032510144*^9, 3.788177034023546*^9}, 3.7958868243384733`*^9},
 CellLabel->"In[59]:=",ExpressionUUID->"3dbb8157-b466-4f21-a3b8-99fbbcf1c591"],

Cell[BoxData[
 RowBox[{
  RowBox[{"f", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"f", "[", "n", "]"}], "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", "2"}], 
       RowBox[{"cm", "[", 
        RowBox[{
         RowBox[{"t", "[", 
          RowBox[{"2", ",", "2"}], "]"}], ",", 
         RowBox[{"f", "[", 
          RowBox[{"n", "-", "1"}], "]"}]}], "]"}]}], "//", "Expand"}], ",", 
     RowBox[{"op", "[", "___", "]"}]}], "]"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{{3.784039512880213*^9, 3.784039515169368*^9}, 
   3.784039766516551*^9, 3.78403990746305*^9, {3.784295151808395*^9, 
   3.784295152191874*^9}, {3.784296156303741*^9, 3.784296158292795*^9}, {
   3.784296340937456*^9, 3.784296343958908*^9}, {3.78429650395485*^9, 
   3.784296506369877*^9}, {3.7881770369310627`*^9, 3.788177038628887*^9}, 
   3.7958868243385267`*^9},
 CellLabel->"In[60]:=",ExpressionUUID->"c858d629-f052-4733-b061-ba0d8d473b71"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Commuting", " ", "Hamiltonians"}], " ", "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{{3.784040107768518*^9, 3.784040113221231*^9}, 
   3.795886824338579*^9},
 CellLabel->"In[61]:=",ExpressionUUID->"8bf6e6b7-5cfe-405e-888b-f07c8c2466e8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"h", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"h", "[", "n", "]"}], "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"cm", "[", 
       RowBox[{
        RowBox[{"e", "[", "0", "]"}], ",", 
        RowBox[{"f", "[", "n", "]"}]}], "]"}], "//", "Expand"}], ",", 
     RowBox[{"op", "[", "___", "]"}]}], "]"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{{3.784039990446898*^9, 3.7840400500431643`*^9}, 
   3.7842950965760593`*^9, {3.7842961619134607`*^9, 3.784296163670792*^9}, {
   3.784296350082457*^9, 3.784296356432088*^9}, {3.784296508830235*^9, 
   3.7842965097590857`*^9}, 3.795886824338632*^9},
 CellLabel->"In[62]:=",ExpressionUUID->"3de9340f-af7e-4405-ad69-3055be8bfb75"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"In", " ", "order", " ", "to", " ", "compute", " ", "the", " ", 
    RowBox[{"d", "[", "n", "]"}], " ", "generators"}], ",", " ", 
   RowBox[{
    RowBox[{"we", " ", "need", " ", "expressions", " ", "for", " ", 
     RowBox[{"ev", "[", "n", "]"}]}], "=", 
    RowBox[{"\\", "sum_i", " ", "\\", 
     RowBox[{"epsilon_i", "^", "n"}]}]}]}], " ", "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{{3.788177795371359*^9, 3.788177797405819*^9}, {
   3.7881778690358047`*^9, 3.788177928101563*^9}, 3.795886824338984*^9},
 CellLabel->"In[63]:=",ExpressionUUID->"3ac271f2-0511-45a7-ad94-5f4a296e6ee9"],

Cell[BoxData[
 RowBox[{"Clear", "[", "ev", "]"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{{3.784484534902215*^9, 3.784484536352604*^9}, 
   3.795886824339038*^9},
 CellLabel->"In[64]:=",ExpressionUUID->"8a6b6650-215d-4c0f-81ad-34b0e8f67452"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ev", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"ev", "[", "n", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"s2", " ", 
      RowBox[{"ev", "[", 
       RowBox[{"n", "-", "2"}], "]"}]}], "+", 
     RowBox[{"s3", " ", 
      RowBox[{"ev", "[", 
       RowBox[{"n", "-", "3"}], "]"}]}]}], "//", "Simplify"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{{3.7844841536234903`*^9, 3.784484175628195*^9}, {
   3.7844843928246717`*^9, 3.784484393936808*^9}, {3.7844845037171803`*^9, 
   3.7844845264184732`*^9}, 3.7958868243390913`*^9},
 CellLabel->"In[65]:=",ExpressionUUID->"99da9b43-bafe-4922-945f-4bab1ceee81e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ev", "[", "0", "]"}], ":=", "3"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{{3.784484178441131*^9, 3.784484211528721*^9}, 
   3.7958868243391447`*^9},
 CellLabel->"In[66]:=",ExpressionUUID->"44de1158-2e9d-4588-adee-e2d5446076dd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ev", "[", "1", "]"}], ":=", "0"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{{3.784484190501204*^9, 3.784484213047532*^9}, 
   3.795886824339197*^9},
 CellLabel->"In[67]:=",ExpressionUUID->"779e5c37-b69d-4dbd-87de-836ab55db6e8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ev", "[", "2", "]"}], ":=", 
  RowBox[{"2", " ", "s2"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{{3.7844841965988007`*^9, 3.784484215117556*^9}, 
   3.7958868243392487`*^9},
 CellLabel->"In[68]:=",ExpressionUUID->"151594eb-114b-48c6-b3af-8c2b0963f609"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "And", " ", "the", " ", "some", " ", "useful", " ", "coefficients"}], " ", 
  "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{{3.78817794314143*^9, 3.788178023623591*^9}, {
   3.78817872400272*^9, 3.7881787276463346`*^9}, 3.795886824339302*^9},
 CellLabel->"In[69]:=",ExpressionUUID->"6c9cc4e6-55b9-47c0-ad5e-5ed1480cf2ba"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dco", "[", 
   RowBox[{"n_", ",", "m_"}], "]"}], ":=", 
  RowBox[{"2", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], "^", 
    RowBox[{"(", 
     RowBox[{"m", "-", "n", "+", "1"}], ")"}]}], 
   RowBox[{"Binomial", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "n"}], "-", "1"}], ",", 
     RowBox[{"m", "-", "n", "+", "1"}]}], "]"}], 
   RowBox[{
    RowBox[{
     RowBox[{"ev", "[", 
      RowBox[{"m", "-", "n", "+", "1"}], "]"}], "/", "m"}], "/", 
    RowBox[{"(", 
     RowBox[{"m", "+", "1"}], ")"}]}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{{3.7881780257059917`*^9, 3.788178111127331*^9}, {
   3.788178919260172*^9, 3.788178944560458*^9}, 3.795886824339356*^9},
 CellLabel->"In[70]:=",ExpressionUUID->"f0ce235d-6362-493e-b4cd-f71575a0ad81"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"H", "[", "n_", "]"}], " ", "is", " ", "the", " ", "generating", 
   " ", "function", " ", "up", " ", "to", " ", "order", " ", "n"}], " ", 
  "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{{3.788178115325102*^9, 3.78817811631956*^9}, {
   3.788178462942021*^9, 3.7881785212859087`*^9}, 3.795886824339409*^9},
 CellLabel->"In[71]:=",ExpressionUUID->"27031dfc-5018-4d26-8f87-11b39373da0e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"H", "[", "n_", "]"}], ":=", 
  RowBox[{"1", "+", 
   RowBox[{"s3", " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"hh", "[", "m", "]"}], "/", 
       RowBox[{"z", "^", 
        RowBox[{"(", 
         RowBox[{"m", "+", "2"}], ")"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", "0", ",", "n"}], "}"}]}], "]"}]}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{{3.788178513916951*^9, 3.788178596548421*^9}, {
   3.788178810955532*^9, 3.788178811099966*^9}, 3.788179339077429*^9, 
   3.795886824339463*^9},
 CellLabel->"In[72]:=",ExpressionUUID->"bcd22f29-8e05-4c4c-91af-66cfabcde737"],

Cell[BoxData[
 RowBox[{
  RowBox[{"logH", "[", "n_", "]"}], ":=", 
  RowBox[{"Normal", "[", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"H", "[", "n", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", "Infinity", ",", 
       RowBox[{"n", "+", "2"}]}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{{3.7881786147749023`*^9, 3.7881786597292128`*^9}, {
   3.78817882293637*^9, 3.788178823081314*^9}, 3.7958868243395147`*^9},
 CellLabel->"In[73]:=",ExpressionUUID->"0eb04249-0686-4683-b572-6af982ae0dc6"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"We", " ", "compute", " ", 
   RowBox[{"d", "[", "n", "]"}], " ", "recursively"}], " ", "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{{3.788178996616014*^9, 3.7881790071672783`*^9}, 
   3.79588682433957*^9},
 CellLabel->"In[74]:=",ExpressionUUID->"a4eab96b-880d-45cf-9fcd-fc0d52c8830d"],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{"dd", ",", "ddd", ",", "d"}], "]"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{{3.788179195259856*^9, 3.788179196170134*^9}, 
   3.7881793777438307`*^9, {3.788179690586232*^9, 3.788179692283876*^9}, 
   3.795886824339622*^9},
 CellLabel->"In[75]:=",ExpressionUUID->"dafce443-0e08-48c2-a962-9fed9dacde2e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"dd", "[", "0", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{
       RowBox[{"logH", "[", "0", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", "Infinity", ",", "2"}], "}"}]}], "]"}], "/", 
     RowBox[{"dco", "[", 
      RowBox[{"0", ",", "2"}], "]"}]}], "//", "Simplify"}]}], ";"}]], "Input",\

 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{{3.78817904348368*^9, 3.788179076097034*^9}, 
   3.7881793801964703`*^9, 3.795886824339673*^9, 3.795887092426076*^9},
 CellLabel->"In[76]:=",ExpressionUUID->"d3741a13-02bb-4eef-a9db-0a286b1c2126"],

Cell[BoxData[
 RowBox[{
  RowBox[{"slogH", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"logH", "[", "n", "]"}], "-", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"dco", "[", 
       RowBox[{"a", ",", "b"}], "]"}], 
      RowBox[{
       RowBox[{"dd", "[", "a", "]"}], "/", 
       RowBox[{"z", "^", "b"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "0", ",", 
       RowBox[{"n", "-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", 
       RowBox[{"a", "+", "2"}], ",", 
       RowBox[{"n", "+", "2"}], ",", "2"}], "}"}]}], "]"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{{3.788179010201194*^9, 3.788179025129023*^9}, {
   3.7881790876736507`*^9, 3.788179157098119*^9}, 3.788179383099012*^9, 
   3.79588682433981*^9},
 CellLabel->"In[77]:=",ExpressionUUID->"2c2f9d0e-7649-42f1-b3c6-f6318e61bc7b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dd", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"dd", "[", "n", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{
       RowBox[{"slogH", "[", "n", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", "Infinity", ",", 
         RowBox[{"n", "+", "2"}]}], "}"}]}], "]"}], "/", 
     RowBox[{"dco", "[", 
      RowBox[{"n", ",", 
       RowBox[{"n", "+", "2"}]}], "]"}]}], "//", "Simplify"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{{3.788179174143177*^9, 3.788179210497426*^9}, {
   3.788179385011614*^9, 3.788179386022843*^9}, 3.795886824339862*^9},
 CellLabel->"In[78]:=",ExpressionUUID->"1b8cf910-4f4f-42cf-ad95-8ae1fe2d5a3f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ddd", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"ddd", "[", "n", "]"}], "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Expand", "[", 
         RowBox[{"dd", "[", "n", "]"}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{"Times", "\[Rule]", "o"}], "}"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"hh", "[", "a_", "]"}], "^", "m_"}], ":>", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"hh", "[", "a", "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"b", ",", "1", ",", "m"}], "}"}]}], "]"}], "/.", 
           RowBox[{"List", "\[Rule]", "Sequence"}]}], ")"}]}], "}"}]}], "//.", 
      RowBox[{
       RowBox[{"o", "[", 
        RowBox[{"a___", ",", "b_", ",", "c___"}], "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"b", "*", 
         RowBox[{"o", "[", 
          RowBox[{"a", ",", "c"}], "]"}]}], "/;", 
        RowBox[{"FreeQ", "[", 
         RowBox[{"b", ",", "hh"}], "]"}]}]}]}], ",", 
     RowBox[{"o", "[", "___", "]"}]}], "]"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{{3.788179473853199*^9, 3.788179613735998*^9}, 
   3.795886824339916*^9},
 CellLabel->"In[79]:=",ExpressionUUID->"db0bbe70-788d-408d-9bb7-8ced08726d34"],

Cell[BoxData[
 RowBox[{
  RowBox[{"d", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"d", "[", "n", "]"}], "=", 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{"Expand", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"ddd", "[", "n", "]"}], "/.", 
          RowBox[{"hh", "\[Rule]", "h"}]}], "/.", 
         RowBox[{"o", "\[Rule]", "op"}]}], "]"}], ",", 
       RowBox[{"op", "[", "___", "]"}]}], "]"}]}], ")"}], "/;", 
   RowBox[{"IntegerQ", "[", "n", "]"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{{3.788179626573228*^9, 3.788179686771482*^9}, {
   3.7881803969564543`*^9, 3.788180405944688*^9}, {3.788180453263595*^9, 
   3.7881804560858088`*^9}, 3.79588682433997*^9},
 CellLabel->"In[80]:=",ExpressionUUID->"0b5a7116-a86a-4f71-8788-96275b8ed254"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Formulating", " ", "the", " ", "recursion", " ", "on", " ", "the", " ", 
   RowBox[{"d", "[", "n", "]"}], " ", "correlators"}], " ", "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.},
 CellChangeTimes->{{3.788180078252824*^9, 3.7881800784987993`*^9}, {
  3.7881801497683983`*^9, 3.788180174169856*^9}, {3.795886838457581*^9, 
  3.795886839209518*^9}, {3.795886924882654*^9, 3.795886939190895*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"cf42f957-7eb1-4e72-a822-1e2eeaf81736"],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{"td", ",", "pt", ",", "bt", ",", "cpt"}], "]"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.},
 CellChangeTimes->{{3.788181047672697*^9, 3.788181068957272*^9}, 
   3.788701609857004*^9, 3.795886939190996*^9, {3.795887428581113*^9, 
   3.7958874373624907`*^9}},
 CellLabel->"In[82]:=",ExpressionUUID->"3eb4fc40-1aa3-4e22-a0f9-35fdd1036773"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Traces", " ", "of", " ", 
   RowBox[{"d", "'"}], "s"}], " ", "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.},
 CellChangeTimes->{{3.7881803522037477`*^9, 3.788180358254973*^9}, 
   3.79588693919107*^9},
 CellLabel->"In[83]:=",ExpressionUUID->"10666c34-cd85-4ba3-9508-6e69ab715bed"],

Cell[BoxData[
 RowBox[{
  RowBox[{"td", "[", "a___", "]"}], ":=", 
  RowBox[{
   RowBox[{"td", "[", "a", "]"}], "=", 
   RowBox[{"tr", "[", 
    RowBox[{"op", "@@", 
     RowBox[{"Thread", "[", 
      RowBox[{"d", "[", 
       RowBox[{"{", "a", "}"}], "]"}], "]"}]}], "]"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.},
 CellChangeTimes->{{3.784981759285458*^9, 3.78498177129849*^9}, {
   3.784982228019369*^9, 3.7849822289516563`*^9}, 3.79588693919114*^9},
 CellLabel->"In[84]:=",ExpressionUUID->"89582862-41c7-4fbd-981a-43e2ecaf7ddf"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "A", " ", "more", " ", "concise", " ", "labelling", " ", "of", " ", "the", 
   " ", "basis", " ", "of", " ", "twisted", " ", "traces", " ", "as", " ", 
   RowBox[{"bt", "[", "...", "]"}]}], " ", "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.},
 CellChangeTimes->{{3.788180637089727*^9, 3.788180637414747*^9}, {
   3.788180671637905*^9, 3.7881807257504272`*^9}, 3.7958869391912107`*^9},
 CellLabel->"In[85]:=",ExpressionUUID->"95fb11d9-4320-4d3e-b8cd-ee08305c27ca"],

Cell[BoxData[
 RowBox[{
  RowBox[{"strip", "[", "a___", "]"}], ":=", 
  RowBox[{"Cases", "[", 
   RowBox[{
    RowBox[{"{", "a", "}"}], ",", 
    RowBox[{
     RowBox[{"t", "[", 
      RowBox[{"0", ",", "n_"}], "]"}], "\[Rule]", 
     RowBox[{"n", "/", "2"}]}]}], "]"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.},
 CellChangeTimes->{{3.7849811783951883`*^9, 3.78498120969946*^9}, {
   3.784981243588724*^9, 3.784981277169917*^9}, {3.784981355989791*^9, 
   3.784981356089512*^9}, 3.795886939191395*^9},
 CellLabel->"In[86]:=",ExpressionUUID->"973577e0-72e9-47f7-b7b3-d9299258f0b8"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Some", " ", "auxiliary", " ", "data"}], " ", "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.},
 CellChangeTimes->{{3.788701725181507*^9, 3.7887017254398117`*^9}, {
   3.788701921494443*^9, 3.788701939224757*^9}, 3.795886939191524*^9},
 CellLabel->"In[87]:=",ExpressionUUID->"ec28eb8e-5904-47cf-8df7-a42b75154c5c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"pt", "[", "a___", "]"}], ":=", 
  RowBox[{
   RowBox[{"pt", "[", "a", "]"}], "=", 
   RowBox[{"basis", "[", 
    RowBox[{"td", "[", "a", "]"}], "]"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.},
 CellChangeTimes->{{3.784912976996826*^9, 3.784912994783474*^9}, {
   3.784913050436554*^9, 3.784913084782843*^9}, {3.784913189894124*^9, 
   3.7849131926602*^9}, {3.78492405252433*^9, 3.784924053170615*^9}, {
   3.784924134989388*^9, 3.7849241369106493`*^9}, {3.7849241891636267`*^9, 
   3.784924320179227*^9}, {3.7849812870606613`*^9, 3.784981297656473*^9}, {
   3.784981769375978*^9, 3.784981778644433*^9}, {3.784981879638164*^9, 
   3.784981880964294*^9}, {3.7849822692271748`*^9, 3.7849822699572973`*^9}, {
   3.788701950150085*^9, 3.788701954401566*^9}, 3.795886939191572*^9},
 CellLabel->"In[88]:=",ExpressionUUID->"acc58858-9a65-4363-8d9a-7af4d3e21bda"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "And", " ", "parameterization", " ", "as", " ", "polynomials", " ", "in", 
    " ", "mu"}], ",", " ", "s2", ",", " ", "s3"}], " ", "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.},
 CellChangeTimes->{{3.7881808253375587`*^9, 3.788180863924062*^9}, 
   3.7958869391916237`*^9},
 CellLabel->"In[89]:=",ExpressionUUID->"cdc9ab63-5109-4103-9c8d-932d70c7d400"],

Cell[BoxData[
 RowBox[{
  RowBox[{"bt", "[", "]"}], ":=", "1"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.},
 CellChangeTimes->{{3.784320443300371*^9, 3.784320446368297*^9}, 
   3.784912944742572*^9, {3.784924004442444*^9, 3.7849240099684668`*^9}, 
   3.784981305521255*^9, 3.795886939191668*^9},
 CellLabel->"In[90]:=",ExpressionUUID->"26e7478c-4a07-4347-bbf6-9286d28f23cb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"bt", "[", 
   RowBox[{"a___", ",", "0", ",", "b___"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"bt", "[", 
    RowBox[{"a", ",", "0", ",", "b"}], "]"}], "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"2", "Pi"}], ")"}]}], " ", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"bt", "[", 
          RowBox[{"a", ",", "b"}], "]"}], ",", "mu"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"2", "/", "s3"}], " ", 
          RowBox[{"mu", "^", "2"}]}], "+", 
         RowBox[{
          RowBox[{"s2", "/", "s3"}], "/", "8"}]}], ")"}], 
       RowBox[{"bt", "[", 
        RowBox[{"a", ",", "b"}], "]"}]}]}], ",", "mu"}], "]"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.},
 CellChangeTimes->{{3.7848989646503057`*^9, 3.7848989798599157`*^9}, {
   3.784912927225947*^9, 3.784912929621627*^9}, {3.784913124892132*^9, 
   3.784913131065559*^9}, {3.7849240011257133`*^9, 3.784924001525482*^9}, {
   3.7849243027145977`*^9, 3.7849243097739153`*^9}, {3.78492435372505*^9, 
   3.7849243542142057`*^9}, {3.784981413039485*^9, 3.784981448216955*^9}, {
   3.784981486367038*^9, 3.7849814903715076`*^9}, {3.7849846128777657`*^9, 
   3.784984619648593*^9}, 3.79588693919171*^9},
 CellLabel->"In[91]:=",ExpressionUUID->"d7bce09a-7493-4a5a-a7e8-37c6a1171f1e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"bt", "[", "a___", "]"}], ":=", 
  RowBox[{
   RowBox[{"bt", "[", "a", "]"}], "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"n", "/", "3"}], "+", 
          RowBox[{"2", 
           RowBox[{"m", "/", "3"}]}], "-", 
          RowBox[{
           RowBox[{"Plus", "[", "a", "]"}], "/", "3"}], "+", " ", 
          RowBox[{
           RowBox[{"Length", "[", 
            RowBox[{"{", "a", "}"}], "]"}], "/", "3"}]}], ">", 
         RowBox[{"Length", "[", 
          RowBox[{"{", "a", "}"}], "]"}]}], "||", 
        RowBox[{"(", 
         RowBox[{"!", 
          RowBox[{"IntegerQ", "[", 
           RowBox[{
            RowBox[{"n", "/", "3"}], "+", 
            RowBox[{"2", 
             RowBox[{"m", "/", "3"}]}], "-", 
            RowBox[{
             RowBox[{"Plus", "[", "a", "]"}], "/", "3"}], "+", " ", 
            RowBox[{
             RowBox[{"Length", "[", 
              RowBox[{"{", "a", "}"}], "]"}], "/", "3"}]}], "]"}]}], ")"}]}], 
       ",", "0", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"cf", "[", "a", "]"}], "[", 
         RowBox[{"n", ",", "m"}], "]"}], 
        RowBox[{"s2", "^", "m"}], " ", 
        RowBox[{
         RowBox[{"mu", "^", "n"}], "/", 
         RowBox[{"s3", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"n", "/", "3"}], "+", 
            RowBox[{"2", 
             RowBox[{"m", "/", "3"}]}], "-", 
            RowBox[{
             RowBox[{"Plus", "[", "a", "]"}], "/", "3"}], "+", " ", 
            RowBox[{
             RowBox[{"Length", "[", 
              RowBox[{"{", "a", "}"}], "]"}], "/", "3"}]}], ")"}]}]}]}]}], 
      "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", 
       RowBox[{
        RowBox[{"Plus", "[", "a", "]"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"Length", "[", 
          RowBox[{"{", "a", "}"}], "]"}]}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "0", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Plus", "[", "a", "]"}], "/", "2"}], "+", 
        RowBox[{"Length", "[", 
         RowBox[{"{", "a", "}"}], "]"}]}]}], "}"}]}], "]"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.},
 CellChangeTimes->{{3.7849811252270327`*^9, 3.784981125598977*^9}, {
   3.784981312292761*^9, 3.78498133333055*^9}, {3.784981370793818*^9, 
   3.784981381604838*^9}, {3.784983532274082*^9, 3.784983536446711*^9}, {
   3.7849837201491127`*^9, 3.784983980970873*^9}, {3.784984024464753*^9, 
   3.784984079645631*^9}, {3.7849845687890587`*^9, 3.784984600917836*^9}, 
   3.795886939191758*^9},
 CellLabel->"In[92]:=",ExpressionUUID->"6be5037a-1f19-4562-bacb-14ebe20a0210"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Connected", " ", "correlators"}], " ", "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.},
 CellChangeTimes->{{3.788180986708693*^9, 3.788181007936338*^9}, 
   3.795886939191819*^9},
 CellLabel->"In[93]:=",ExpressionUUID->"2f576508-6927-4a0e-b409-f38cc4d8ff39"],

Cell[BoxData[
 RowBox[{
  RowBox[{"comp", "[", 
   RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
  RowBox[{"Fold", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"DeleteCases", "[", 
      RowBox[{"##", ",", "1", ",", "1"}], "]"}], "&"}], ",", "a", ",", "b"}], 
   "]"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.},
 CellChangeTimes->{{3.784900388639537*^9, 3.784900403319663*^9}, 
   3.795886939191861*^9},
 CellLabel->"In[94]:=",ExpressionUUID->"033737f4-bbfc-4b3e-a88a-4eb6bea5a80a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cpt", "[", 
   RowBox[{"a_", ",", "b___"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"cpt", "[", 
    RowBox[{"a", ",", "b"}], "]"}], "=", "\[IndentingNewLine]", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"pt", "[", 
       RowBox[{"a", ",", "b"}], "]"}], "-", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"c", "\[NotEqual]", 
           RowBox[{"{", "b", "}"}]}], ",", 
          RowBox[{
           RowBox[{"cpt", "[", 
            RowBox[{"a", ",", 
             RowBox[{"Sequence", "@@", "c"}]}], "]"}], 
           RowBox[{"(", 
            RowBox[{"pt", "@@", 
             RowBox[{"comp", "[", 
              RowBox[{
               RowBox[{"{", "b", "}"}], ",", "c"}], "]"}]}], ")"}]}], ",", 
          "0"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"c", ",", 
          RowBox[{"Subsets", "[", 
           RowBox[{"{", "b", "}"}], "]"}]}], "}"}]}], "]"}]}], ",", "mu", ",",
      "Simplify"}], "]"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.},
 CellChangeTimes->{{3.7848993490986*^9, 3.784899385513994*^9}, {
   3.78489946834871*^9, 3.784899505447151*^9}, {3.7848996343774977`*^9, 
   3.784899711563959*^9}, {3.784899837408683*^9, 3.78489989293766*^9}, {
   3.784900410802844*^9, 3.784900411251214*^9}, {3.784900523551104*^9, 
   3.784900529692053*^9}, {3.78497874016765*^9, 3.7849787431141243`*^9}, {
   3.784980310538506*^9, 3.7849803116506567`*^9}, {3.784982273907774*^9, 
   3.784982276403797*^9}, 3.795886939191902*^9},
 CellLabel->"In[95]:=",ExpressionUUID->"7ea3be8e-4a4d-428f-98b9-1093604c6805"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Recursion", " ", "relation"}], " ", "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.},
 CellChangeTimes->{{3.788181099423361*^9, 3.788181104315954*^9}, 
   3.795886939191955*^9},
 CellLabel->"In[96]:=",ExpressionUUID->"43761159-137b-4f47-a32d-5c470c3a8062"],

Cell[BoxData[
 RowBox[{
  RowBox[{"test0", "[", "a___", "]"}], ":=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Pi", "^", "2"}], 
       RowBox[{"cpt", "[", 
        RowBox[{"0", ",", "0", ",", "a"}], "]"}]}], "+", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"{", "a", "}"}], "[", 
           RowBox[{"[", "i", "]"}], "]"}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"{", "a", "}"}], "[", 
            RowBox[{"[", "i", "]"}], "]"}], "-", "1"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"cp", "@@", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"k", "\[Equal]", "i"}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"{", "a", "}"}], "[", 
                 RowBox[{"[", "k", "]"}], "]"}], "-", "2"}], ",", 
               RowBox[{
                RowBox[{"{", "a", "}"}], "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "1", ",", 
               RowBox[{"Length", "[", 
                RowBox[{"{", "a", "}"}], "]"}]}], "}"}]}], "]"}]}], ")"}]}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", 
           RowBox[{"{", "a", "}"}], "]"}]}], "}"}]}], "]"}], "+", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"{", "a", "}"}], "[", 
           RowBox[{"[", "i", "]"}], "]"}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"{", "a", "}"}], "[", 
           RowBox[{"[", "j", "]"}], "]"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"cp", "@@", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"k", "\[Equal]", "i"}], "||", 
                RowBox[{"k", "\[Equal]", "j"}]}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"{", "a", "}"}], "[", 
                 RowBox[{"[", "k", "]"}], "]"}], "-", "1"}], ",", 
               RowBox[{
                RowBox[{"{", "a", "}"}], "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "1", ",", 
               RowBox[{"Length", "[", 
                RowBox[{"{", "a", "}"}], "]"}]}], "}"}]}], "]"}]}], ")"}]}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", 
           RowBox[{"{", "a", "}"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", 
          RowBox[{"i", "-", "1"}]}], "}"}]}], "]"}]}], "/.", 
     RowBox[{"cp", "\[Rule]", "cpt"}]}], ",", "mu", ",", "Simplify"}], 
   "]"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.},
 CellChangeTimes->{{3.784913215802268*^9, 3.784913221909993*^9}, {
   3.784921858998712*^9, 3.7849221487934017`*^9}, {3.7849221802993727`*^9, 
   3.784922215705821*^9}, {3.784922354206027*^9, 3.78492237237676*^9}, {
   3.7849227524274*^9, 3.784922888096294*^9}, {3.7849229536358852`*^9, 
   3.78492297449124*^9}, {3.7849310353654213`*^9, 3.784931089207114*^9}, {
   3.7849804952771378`*^9, 3.7849805040184383`*^9}, {3.784980567142282*^9, 
   3.784980569774365*^9}, {3.784983013813993*^9, 3.784983040149385*^9}, 
   3.784984318497612*^9, 3.7958869391920013`*^9},
 CellLabel->"In[97]:=",ExpressionUUID->"3a567766-95ad-41a3-9c92-3770c4f5d99c"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Individual", " ", "coefficients", " ", "of", " ", "the", " ", 
   "recursion"}], " ", "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.},
 CellChangeTimes->{{3.7881811729874*^9, 3.788181188511509*^9}, 
   3.7958869391920433`*^9},
 CellLabel->"In[98]:=",ExpressionUUID->"332129a9-26e5-41c4-a51e-fe8517f50167"],

Cell[BoxData[
 RowBox[{
  RowBox[{"test", "[", "a___", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Thread", "[", 
      RowBox[{
       RowBox[{"Flatten", "[", 
        RowBox[{"CoefficientList", "[", 
         RowBox[{
          RowBox[{"test0", "[", "a", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"mu", ",", "s2"}], "}"}]}], "]"}], "]"}], "\[Equal]", 
       "0"}], "]"}], "/.", 
     RowBox[{"s3", "\[Rule]", "1"}]}], ")"}], "/;", 
   RowBox[{
    RowBox[{"Length", "[", 
     RowBox[{"{", "a", "}"}], "]"}], ">", "1"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.},
 CellChangeTimes->{{3.784982207468471*^9, 3.784982207736697*^9}, {
   3.784982249843713*^9, 3.784982250112318*^9}, {3.784982305767646*^9, 
   3.784982335736665*^9}, {3.784982375473157*^9, 3.7849824535145607`*^9}, {
   3.784982484182275*^9, 3.78498250230599*^9}, {3.784982557184032*^9, 
   3.7849825800767717`*^9}, {3.7849826109258842`*^9, 3.784982639184638*^9}, 
   3.784982682724044*^9, 3.78498276943963*^9, {3.78498290336019*^9, 
   3.784982917749453*^9}, {3.78498296998346*^9, 3.784982987700822*^9}, {
   3.784983043525443*^9, 3.784983046967395*^9}, {3.784983079863153*^9, 
   3.784983085194503*^9}, {3.784984195049695*^9, 3.784984219742483*^9}, {
   3.784984329420649*^9, 3.784984335179324*^9}, {3.784984365454794*^9, 
   3.784984367039476*^9}, 3.795886939192086*^9},
 CellLabel->"In[99]:=",ExpressionUUID->"b0a73a81-6375-4155-9eb0-1f076650ab40"],

Cell[BoxData[
 RowBox[{
  RowBox[{"test", "[", "a_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Thread", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"CoefficientList", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"test0", "[", "a", "]"}], ",", "mu"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"mu", ",", "s2"}], "}"}]}], "]"}], "]"}], "\[Equal]", "0"}], 
    "]"}], "/.", 
   RowBox[{"s3", "\[Rule]", "1"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.},
 CellChangeTimes->{{3.7849843430321608`*^9, 3.784984353044817*^9}, 
   3.795886939192134*^9},
 CellLabel->
  "In[100]:=",ExpressionUUID->"6af80d8a-9336-4d2c-9ff8-448ff68071f3"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "A", " ", "list", " ", "of", " ", "relations", " ", "we", " ", "will", " ", 
   "impose"}], " ", "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.},
 CellChangeTimes->{{3.788181256947735*^9, 3.7881812787152977`*^9}, 
   3.7958869391921797`*^9},
 CellLabel->
  "In[101]:=",ExpressionUUID->"c4067e18-7c0b-4583-ba74-a94f21a18241"],

Cell[BoxData[
 RowBox[{"Clear", "[", "ttable", "]"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.},
 CellChangeTimes->{{3.784930755157921*^9, 3.784930757002657*^9}, 
   3.7958869391922197`*^9},
 CellLabel->
  "In[102]:=",ExpressionUUID->"fd949384-35c8-4c52-86d1-d547592a0d23"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ttable", "[", 
   RowBox[{"n_", ",", "M_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"ttable", "[", 
      RowBox[{"n", ",", "M"}], "]"}], "=", 
     RowBox[{"Union", "[", 
      RowBox[{"Flatten", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Sort", "[", 
           RowBox[{"Append", "[", 
            RowBox[{"x", ",", "y"}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"y", ",", "1", ",", "M"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", 
            RowBox[{"ttable", "[", 
             RowBox[{
              RowBox[{"n", "-", "1"}], ",", 
              RowBox[{"M", "-", "y"}]}], "]"}]}], "}"}]}], "]"}], ",", "1"}], 
       "]"}], "]"}]}], ")"}], "/;", 
   RowBox[{"n", ">", "1"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.},
 CellChangeTimes->{{3.7849221206108*^9, 3.784922124257326*^9}, {
   3.7849243764120283`*^9, 3.784924377346937*^9}, {3.7849305452317266`*^9, 
   3.7849306802096653`*^9}, {3.784930714427369*^9, 3.7849307230058613`*^9}, {
   3.7849308326579533`*^9, 3.784930838637721*^9}, {3.784931284130939*^9, 
   3.784931292299822*^9}, {3.784990650192132*^9, 3.784990650359396*^9}, {
   3.784990722499217*^9, 3.784990748801923*^9}, {3.7849908468851957`*^9, 
   3.784990894620537*^9}, {3.78499093812794*^9, 3.784990979248734*^9}, {
   3.784991076880845*^9, 3.7849910994934683`*^9}, 3.7958869391922607`*^9},
 CellLabel->
  "In[103]:=",ExpressionUUID->"0dd71a46-3787-4603-9cce-eda6f45c4f4d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ttable", "[", 
   RowBox[{"1", ",", "M_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"ttable", "[", 
      RowBox[{"1", ",", "M"}], "]"}], "=", 
     RowBox[{"{", 
      RowBox[{"{", "M", "}"}], "}"}]}], ")"}], "/;", 
   RowBox[{"M", ">", "0"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.},
 CellChangeTimes->{{3.784930699892109*^9, 3.784930706936625*^9}, {
   3.784930745985509*^9, 3.784930793139661*^9}, {3.784990677946826*^9, 
   3.7849906785418863`*^9}, {3.784990914490443*^9, 3.784990915051551*^9}, {
   3.784991009163971*^9, 3.784991038211431*^9}, {3.784991091270228*^9, 
   3.7849910942172003`*^9}, 3.795886939192308*^9},
 CellLabel->
  "In[104]:=",ExpressionUUID->"f02bdd81-b8ec-484c-a013-7afdb0a827ca"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ttable", "[", 
   RowBox[{"1", ",", "M_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"ttable", "[", 
      RowBox[{"1", ",", "M"}], "]"}], "=", 
     RowBox[{"{", "}"}]}], ")"}], "/;", 
   RowBox[{"M", "<", "1"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.},
 CellChangeTimes->{{3.7849910324289007`*^9, 3.7849910399216013`*^9}, {
   3.784991101429443*^9, 3.7849911057823877`*^9}, 3.7958869391923523`*^9},
 CellLabel->
  "In[105]:=",ExpressionUUID->"c8ab968d-ae7b-4052-ba41-049888c804cd"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Impose", " ", "and", " ", "solve", " ", "recursion"}], " ", 
  "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.},
 CellChangeTimes->{{3.788181356791793*^9, 3.788181363102166*^9}, 
   3.795886939192395*^9},
 CellLabel->
  "In[106]:=",ExpressionUUID->"2851f40f-936c-4ab9-82eb-8bf81a82039c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ttest", "[", 
   RowBox[{"n_", ",", "M_"}], "]"}], ":=", 
  RowBox[{"Flatten", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"test", "@@", "x"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"ttable", "[", 
        RowBox[{"n", ",", "M"}], "]"}]}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.},
 CellChangeTimes->{{3.784991125674385*^9, 3.7849911877770042`*^9}, 
   3.795886939192443*^9},
 CellLabel->
  "In[107]:=",ExpressionUUID->"8bcd62cd-8175-4470-a808-d574d6eef47c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sol", "[", 
   RowBox[{"n_", ",", "M_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{"ttest", "[", 
     RowBox[{"n", ",", "M"}], "]"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.},
 CellChangeTimes->{{3.784991148827599*^9, 3.78499121694944*^9}, 
   3.795886939192485*^9},
 CellLabel->
  "In[108]:=",ExpressionUUID->"3c39fc34-05c4-4bcb-9c98-626882aeed4b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"impose", "[", 
   RowBox[{"a_", "\[Rule]", "b_"}], "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{"a", "=", "b"}], ")"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.},
 CellChangeTimes->{{3.78499122031385*^9, 3.784991250566053*^9}, 
   3.795886939192543*^9},
 CellLabel->
  "In[109]:=",ExpressionUUID->"5555bef1-312f-49c2-92c6-980c58401457"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"The", " ", 
   RowBox[{"basis", "[", "]"}], " ", "function", " ", "parameterize", " ", 
   "the", " ", "trace", " ", "in", " ", "terms", " ", "of", " ", 
   "coefficients", " ", "in", " ", 
   RowBox[{"d", "[", "n", "]"}], " ", 
   RowBox[{"correlators", "."}]}], " ", "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10005.},
 CellChangeTimes->{{3.7958883494394484`*^9, 3.795888379511539*^9}, 
   3.796048123203362*^9, {3.7960493511209793`*^9, 3.796049356819433*^9}},
 CellLabel->
  "In[110]:=",ExpressionUUID->"f3122a2a-94cf-48da-b475-a08ba6edae99"],

Cell[BoxData[
 RowBox[{
  RowBox[{"basis", "[", "a_", "]"}], ":=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"a", "/.", 
     RowBox[{
      RowBox[{"tr", "[", 
       RowBox[{"op", "[", "b___", "]"}], "]"}], ":>", 
      RowBox[{"(", 
       RowBox[{"bt", "@@", 
        RowBox[{"strip", "[", "b", "]"}]}], ")"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"mu", ",", "s2"}], "}"}], ",", "Simplify"}], "]"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10005.},
 CellChangeTimes->{{3.7887016718562317`*^9, 3.788701717811561*^9}, 
   3.795886939191471*^9, 3.796048123203454*^9},
 CellLabel->
  "In[111]:=",ExpressionUUID->"608c19f4-2c4e-4d9a-bc03-e4055f6edf9d"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"basis", "[", 
  RowBox[{"tr", "[", 
   RowBox[{"op", "[", 
    RowBox[{
     RowBox[{"t", "[", 
      RowBox[{"4", ",", "2"}], "]"}], ",", 
     RowBox[{"t", "[", 
      RowBox[{"2", ",", "4"}], "]"}]}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.7958881327928877`*^9, 3.795888140308992*^9}, {
  3.79588825103538*^9, 3.795888253687902*^9}, {3.7958882917812*^9, 
  3.7958883107611*^9}, {3.7958884007632647`*^9, 3.79588840260349*^9}},
 CellLabel->
  "In[112]:=",ExpressionUUID->"bac0a437-e6ff-4586-b0cc-08033bf99ce9"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"128", " ", 
    SuperscriptBox["mu", "7"], " ", 
    RowBox[{
     RowBox[{"cf", "[", "1", "]"}], "[", 
     RowBox[{"3", ",", "0"}], "]"}]}], 
   RowBox[{"175", " ", "s3"}]], "+", 
  FractionBox[
   RowBox[{"32", " ", 
    SuperscriptBox["mu", "3"], " ", 
    SuperscriptBox["s2", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"13", " ", 
       RowBox[{
        RowBox[{"cf", "[", "1", "]"}], "[", 
        RowBox[{"1", ",", "1"}], "]"}]}], "+", 
      RowBox[{"9", " ", 
       RowBox[{
        RowBox[{"cf", "[", "1", "]"}], "[", 
        RowBox[{"3", ",", "0"}], "]"}]}]}], ")"}]}], 
   RowBox[{"175", " ", "s3"}]], "+", 
  FractionBox[
   RowBox[{"32", " ", 
    SuperscriptBox["mu", "5"], " ", "s2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", 
       RowBox[{
        RowBox[{"cf", "[", "1", "]"}], "[", 
        RowBox[{"1", ",", "1"}], "]"}]}], "+", 
      RowBox[{"13", " ", 
       RowBox[{
        RowBox[{"cf", "[", "1", "]"}], "[", 
        RowBox[{"3", ",", "0"}], "]"}]}]}], ")"}]}], 
   RowBox[{"175", " ", "s3"}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["s2", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"4311", "+", 
      RowBox[{"73728", " ", 
       RowBox[{
        RowBox[{"cf", "[", "1", "]"}], "[", 
        RowBox[{"0", ",", "0"}], "]"}]}], "+", 
      FractionBox[
       RowBox[{"26624", " ", 
        RowBox[{
         RowBox[{"cf", "[", "1", "]"}], "[", 
         RowBox[{"1", ",", "1"}], "]"}]}], "\[Pi]"], "+", 
      RowBox[{"6400", " ", 
       RowBox[{
        RowBox[{"cf", "[", "2", "]"}], "[", 
        RowBox[{"0", ",", "2"}], "]"}]}]}], ")"}]}], "44800"], "+", 
  RowBox[{"mu", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"288", " ", 
       SuperscriptBox["s2", "3"], " ", 
       RowBox[{
        RowBox[{"cf", "[", "1", "]"}], "[", 
        RowBox[{"1", ",", "1"}], "]"}]}], 
      RowBox[{"175", " ", "s3"}]], "+", 
     FractionBox[
      RowBox[{"s3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{"311", "+", 
            RowBox[{"128", " ", 
             RowBox[{
              RowBox[{"cf", "[", "1", "]"}], "[", 
              RowBox[{"0", ",", "0"}], "]"}]}]}], ")"}]}], "+", 
         RowBox[{"96", " ", 
          RowBox[{
           RowBox[{"cf", "[", "1", "]"}], "[", 
           RowBox[{"3", ",", "0"}], "]"}]}], "+", 
         RowBox[{"50", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{
           RowBox[{"cf", "[", "2", "]"}], "[", 
           RowBox[{"1", ",", "0"}], "]"}]}]}], ")"}]}], 
      RowBox[{"350", " ", 
       SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["mu", "2"], " ", "s2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"64", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"16", " ", 
          RowBox[{
           RowBox[{"cf", "[", "1", "]"}], "[", 
           RowBox[{"1", ",", "1"}], "]"}]}], "+", 
         RowBox[{"39", " ", 
          RowBox[{
           RowBox[{"cf", "[", "1", "]"}], "[", 
           RowBox[{"3", ",", "0"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{"\[Pi]", " ", 
       RowBox[{"(", 
        RowBox[{"2311", "+", 
         RowBox[{"3328", " ", 
          RowBox[{
           RowBox[{"cf", "[", "1", "]"}], "[", 
           RowBox[{"0", ",", "0"}], "]"}]}], "+", 
         RowBox[{"200", " ", 
          RowBox[{
           RowBox[{"cf", "[", "2", "]"}], "[", 
           RowBox[{"2", ",", "1"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
   RowBox[{"1400", " ", "\[Pi]"}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["mu", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"256", " ", 
       RowBox[{
        RowBox[{"cf", "[", "1", "]"}], "[", 
        RowBox[{"3", ",", "0"}], "]"}]}], "+", 
      RowBox[{"\[Pi]", " ", 
       RowBox[{"(", 
        RowBox[{"311", "+", 
         RowBox[{"128", " ", 
          RowBox[{
           RowBox[{"cf", "[", "1", "]"}], "[", 
           RowBox[{"0", ",", "0"}], "]"}]}], "+", 
         RowBox[{"25", " ", 
          RowBox[{
           RowBox[{"cf", "[", "2", "]"}], "[", 
           RowBox[{"4", ",", "0"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
   RowBox[{"175", " ", "\[Pi]"}]]}]], "Output",
 CellChangeTimes->{{3.795888143975878*^9, 3.795888148206422*^9}, 
   3.79588825402599*^9, {3.795888293016033*^9, 3.7958883111028852`*^9}, 
   3.795888345856065*^9, {3.795888395949994*^9, 3.795888403314972*^9}, 
   3.7960480293202887`*^9, 3.796048148997561*^9, 3.796049422450289*^9},
 CellLabel->
  "Out[112]=",ExpressionUUID->"ecd0529a-7d8d-4052-aae3-63ff4e67c3f1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Imposing", " ", "the", " ", "recursions", " ", "up", " ", "to", " ", 
   "total", " ", "level", " ", "2"}], "  ", "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10005.},
 CellChangeTimes->{{3.788182085843402*^9, 3.788182109039507*^9}, {
   3.795886968828301*^9, 3.795886973874995*^9}, {3.79588711950181*^9, 
   3.795887120765523*^9}, {3.795887155080063*^9, 3.7958871568329067`*^9}, 
   3.79588720670326*^9, 3.795887492007617*^9, 3.7958875998972*^9, 
   3.795887785026622*^9},
 CellLabel->
  "In[113]:=",ExpressionUUID->"b4993268-2bdd-4200-9de6-e759ef084ec7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Thread", "[", 
     RowBox[{"impose", "[", 
      RowBox[{"sol", "[", 
       RowBox[{"a", ",", "2"}], "]"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "2"}], "}"}]}], "]"}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10005.},
 CellChangeTimes->{{3.795887226702404*^9, 3.7958872571812153`*^9}, {
   3.7958874499398937`*^9, 3.795887492008029*^9}, {3.795887529200348*^9, 
   3.795887553657481*^9}, {3.795887599897613*^9, 3.795887640817072*^9}, 
   3.795887785026966*^9},
 CellLabel->
  "In[114]:=",ExpressionUUID->"4fff4b9c-58aa-4892-96c9-8e66caf66a04"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Imposing", " ", "the", " ", "recursions", " ", "up", " ", "to", " ", 
   "total", " ", "level", " ", "4"}], "  ", "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10006.},
 CellChangeTimes->{{3.788182085843402*^9, 3.788182109039507*^9}, {
   3.795886968828301*^9, 3.795886973874995*^9}, {3.79588711950181*^9, 
   3.795887120765523*^9}, {3.795887155080063*^9, 3.7958871568329067`*^9}, 
   3.79588720670326*^9, 3.795887492007617*^9, {3.7958875998972*^9, 
   3.795887606811727*^9}, 3.795887791488564*^9},
 CellLabel->
  "In[115]:=",ExpressionUUID->"bd81c67d-78a1-49a0-87b1-12d8b2755dd6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Thread", "[", 
     RowBox[{"impose", "[", 
      RowBox[{"sol", "[", 
       RowBox[{"a", ",", "4"}], "]"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "4"}], "}"}]}], "]"}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10006.},
 CellChangeTimes->{{3.795887226702404*^9, 3.7958872571812153`*^9}, {
   3.7958874499398937`*^9, 3.795887492008029*^9}, {3.795887529200348*^9, 
   3.795887553657481*^9}, {3.795887599897613*^9, 3.7958876162976837`*^9}, {
   3.795887647449503*^9, 3.7958876512381287`*^9}, 3.795887791488769*^9},
 CellLabel->
  "In[116]:=",ExpressionUUID->"a15381ba-7e85-47b5-b9f6-03a100d144f9"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Imposing", " ", "the", " ", "recursions", " ", "up", " ", "to", " ", 
   "total", " ", "level", " ", "6"}], "  ", "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10007.},
 CellChangeTimes->{{3.788182085843402*^9, 3.788182109039507*^9}, {
   3.795886968828301*^9, 3.795886973874995*^9}, {3.79588711950181*^9, 
   3.795887120765523*^9}, {3.795887155080063*^9, 3.7958871568329067`*^9}, 
   3.79588720670326*^9, 3.795887492007617*^9, {3.7958875998972*^9, 
   3.795887606811727*^9}, 3.795887661402093*^9, 3.795887794596291*^9},
 CellLabel->
  "In[117]:=",ExpressionUUID->"4af0a81c-3941-4737-b0ef-14d60e2d3d64"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Thread", "[", 
     RowBox[{"impose", "[", 
      RowBox[{"sol", "[", 
       RowBox[{"a", ",", "6"}], "]"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "6"}], "}"}]}], "]"}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10007.},
 CellChangeTimes->{{3.795887226702404*^9, 3.7958872571812153`*^9}, {
   3.7958874499398937`*^9, 3.795887492008029*^9}, {3.795887529200348*^9, 
   3.795887553657481*^9}, {3.795887599897613*^9, 3.7958876162976837`*^9}, {
   3.795887647449503*^9, 3.795887664329081*^9}, 3.795887794596579*^9},
 CellLabel->
  "In[118]:=",ExpressionUUID->"5e64cfae-bb1d-4e08-9046-9ab8e7e823da"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Imposing", " ", "the", " ", "recursions", " ", "up", " ", "to", " ", 
   "total", " ", "level", " ", "8"}], "  ", "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10008.},
 CellChangeTimes->{{3.788182085843402*^9, 3.788182109039507*^9}, {
   3.795886968828301*^9, 3.795886973874995*^9}, {3.79588711950181*^9, 
   3.795887120765523*^9}, {3.795887155080063*^9, 3.7958871568329067`*^9}, 
   3.79588720670326*^9, 3.795887492007617*^9, {3.7958875998972*^9, 
   3.795887606811727*^9}, {3.795887661402093*^9, 3.7958876884037657`*^9}, 
   3.795887797598009*^9},
 CellLabel->
  "In[119]:=",ExpressionUUID->"a0132509-e552-409a-b9ea-64dff483eab6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Quiet", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Thread", "[", 
      RowBox[{"impose", "[", 
       RowBox[{"sol", "[", 
        RowBox[{"a", ",", "8"}], "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "1", ",", "8"}], "}"}]}], "]"}], "]"}], 
  ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10008.},
 CellChangeTimes->{{3.795887226702404*^9, 3.7958872571812153`*^9}, {
   3.7958874499398937`*^9, 3.795887492008029*^9}, {3.795887529200348*^9, 
   3.795887553657481*^9}, {3.795887599897613*^9, 3.7958876162976837`*^9}, {
   3.795887647449503*^9, 3.7958876908863993`*^9}, {3.795887754407625*^9, 
   3.795887758745084*^9}, 3.795887797598278*^9},
 CellLabel->
  "In[120]:=",ExpressionUUID->"d66a8a52-2b3f-4d10-891f-9fdbc610b05d"]
}, Closed]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Now", " ", "we", " ", "have", " ", "fixed", " ", "a", " ", "lot", " ", 
   "of", " ", "coefficients"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.79588846628685*^9, 3.7958884768123407`*^9}},
 CellLabel->
  "In[121]:=",ExpressionUUID->"b06f8596-3f4c-4b5c-a862-c1c3b57b0cd5"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Now", " ", 
   RowBox[{"basis", "[", "]"}], " ", "function", " ", "gives", " ", 
   "explicit", " ", "correlators"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.796049366240532*^9, 3.7960493756989193`*^9}},
 CellLabel->
  "In[122]:=",ExpressionUUID->"6f9d4a76-982f-4660-8cce-8533072bc3c4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"basis", "[", 
  RowBox[{"tr", "[", 
   RowBox[{"op", "[", 
    RowBox[{
     RowBox[{"t", "[", 
      RowBox[{"4", ",", "2"}], "]"}], ",", 
     RowBox[{"t", "[", 
      RowBox[{"2", ",", "4"}], "]"}]}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.7958881327928877`*^9, 3.795888140308992*^9}, {
  3.79588825103538*^9, 3.795888253687902*^9}, {3.7958882917812*^9, 
  3.7958883107611*^9}, {3.795888417025403*^9, 3.795888422540472*^9}},
 CellLabel->
  "In[123]:=",ExpressionUUID->"a1b4ea50-d2b2-417c-837e-864614b2d48c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["mu", "4"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["9", "5"], "+", 
     FractionBox["256", 
      RowBox[{"15", " ", 
       SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["mu", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["69", "40"], "+", 
     FractionBox["1216", 
      RowBox[{"75", " ", 
       SuperscriptBox["\[Pi]", "2"]}]]}], ")"}], " ", "s2"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["189", "1280"], "+", 
     FractionBox["48", 
      RowBox[{"35", " ", 
       SuperscriptBox["\[Pi]", "2"]}]]}], ")"}], " ", 
   SuperscriptBox["s2", "2"]}], "+", 
  FractionBox[
   RowBox[{"2048", " ", 
    SuperscriptBox["mu", "7"]}], 
   RowBox[{"525", " ", "\[Pi]", " ", "s3"}]], "+", 
  FractionBox[
   RowBox[{"1024", " ", 
    SuperscriptBox["mu", "5"], " ", "s2"}], 
   RowBox[{"75", " ", "\[Pi]", " ", "s3"}]], "+", 
  FractionBox[
   RowBox[{"896", " ", 
    SuperscriptBox["mu", "3"], " ", 
    SuperscriptBox["s2", "2"]}], 
   RowBox[{"75", " ", "\[Pi]", " ", "s3"}]], "+", 
  RowBox[{"mu", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"384", " ", 
       SuperscriptBox["s2", "3"]}], 
      RowBox[{"175", " ", "\[Pi]", " ", "s3"}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"560", "+", 
         RowBox[{"253", " ", 
          SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", "s3"}], 
      RowBox[{"210", " ", 
       SuperscriptBox["\[Pi]", "3"]}]]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.795888143975878*^9, 3.795888148206422*^9}, 
   3.79588825402599*^9, {3.795888293016033*^9, 3.7958883111028852`*^9}, 
   3.79588845570226*^9, 3.796048058674835*^9, 3.7960481807312517`*^9, 
   3.796049451682907*^9},
 CellLabel->
  "Out[123]=",ExpressionUUID->"73cac3df-d1f8-4a6e-b549-2cc612e4f74f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"basis", "[", 
  RowBox[{"tr", "[", 
   RowBox[{"op", "[", 
    RowBox[{
     RowBox[{"t", "[", 
      RowBox[{"1", ",", "1"}], "]"}], ",", 
     RowBox[{"t", "[", 
      RowBox[{"1", ",", "1"}], "]"}], ",", 
     RowBox[{"t", "[", 
      RowBox[{"1", ",", "1"}], "]"}], ",", 
     RowBox[{"t", "[", 
      RowBox[{"1", ",", "1"}], "]"}]}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.796049329758605*^9, 3.796049341581914*^9}},
 CellLabel->
  "In[124]:=",ExpressionUUID->"b7641b60-e7ab-4125-b6d5-138c23cbb411"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["61", "4096"]}], "+", 
  FractionBox["25", 
   RowBox[{"48", " ", 
    SuperscriptBox["\[Pi]", "4"]}]], "+", 
  FractionBox["261", 
   RowBox[{"640", " ", 
    SuperscriptBox["\[Pi]", "2"]}]], "+", 
  FractionBox[
   RowBox[{"64", " ", 
    SuperscriptBox["mu", "6"]}], 
   RowBox[{"3", " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    SuperscriptBox["s3", "2"]}]], "+", 
  FractionBox[
   RowBox[{"32", " ", 
    SuperscriptBox["mu", "4"], " ", "s2"}], 
   RowBox[{"3", " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    SuperscriptBox["s3", "2"]}]], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["mu", "2"], " ", 
    SuperscriptBox["s2", "2"]}], 
   RowBox[{"3", " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    SuperscriptBox["s3", "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["mu", "3"], " ", 
    RowBox[{"(", 
     RowBox[{"400", "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], 
   RowBox[{"12", " ", 
    SuperscriptBox["\[Pi]", "3"], " ", "s3"}]], "+", 
  FractionBox[
   RowBox[{"mu", " ", 
    RowBox[{"(", 
     RowBox[{"400", "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", "s2"}], 
   RowBox[{"48", " ", 
    SuperscriptBox["\[Pi]", "3"], " ", "s3"}]]}]], "Output",
 CellChangeTimes->{{3.796049336563979*^9, 3.796049342013548*^9}, 
   3.796049451698292*^9},
 CellLabel->
  "Out[124]=",ExpressionUUID->"48523a6f-f77d-462e-a880-900bff492f16"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"A", " ", "table", " ", "of", " ", 
   RowBox[{"d", "[", "n", "]"}], " ", "correlators"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.7887022827247334`*^9, 3.788702292792651*^9}},
 CellLabel->
  "In[125]:=",ExpressionUUID->"9c12b423-112f-4238-8ff2-e915df16aba2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ctable", "[", 
   RowBox[{"n_", ",", "M_"}], "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"cpt", "@@", "x"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"ttable", "[", 
       RowBox[{"n", ",", "M"}], "]"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.785089442744492*^9, 3.785089482792976*^9}},
 CellLabel->
  "In[126]:=",ExpressionUUID->"7d961e2b-3c3e-4bc0-9f28-6f50627fe037"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Collection", " ", "of", " ", 
   RowBox[{"d", "[", "n", "]"}], " ", "correlators"}], " ", "*)"}]], "Input",
 CellLabel->
  "In[127]:=",ExpressionUUID->"03246207-f757-44b2-9207-c3252ec21e27"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"ctable", "[", 
        RowBox[{"s", ",", "M"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"s", ",", "1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"M", ",", "2", ",", "8", ",", "2"}], "}"}]}], "]"}], ",", 
     "2"}], "]"}], ",", "mu", ",", "Simplify"}], "]"}]], "Input",
 CellChangeTimes->{{3.7850894526573353`*^9, 3.785089453772245*^9}, {
   3.785089485488915*^9, 3.785089493313334*^9}, {3.78509021493666*^9, 
   3.785090247359853*^9}, {3.785090308201913*^9, 3.7850903381480227`*^9}, 
   3.7850905122566357`*^9, 3.788702581561975*^9, {3.7887027952127247`*^9, 
   3.788702796426059*^9}},
 CellLabel->
  "In[128]:=",ExpressionUUID->"7d394a52-1291-4d69-ae7c-a0c1adc56665"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "2", "}"}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "mu"}], 
        RowBox[{"3", " ", "\[Pi]"}]]}], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["mu", "4"]}], 
       RowBox[{"3", " ", "s3"}]], "-", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["mu", "2"], " ", "s2"}], 
       RowBox[{"6", " ", "s3"}]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["s2", "2"]}], 
       RowBox[{"64", " ", "s3"}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "4", "}"}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"16", " ", 
        SuperscriptBox["mu", "3"]}], 
       RowBox[{"3", " ", "\[Pi]"}]], "+", 
      FractionBox[
       RowBox[{"11", " ", "mu", " ", "s2"}], 
       RowBox[{"5", " ", "\[Pi]"}]], "+", 
      FractionBox[
       RowBox[{"32", " ", 
        SuperscriptBox["mu", "6"]}], 
       RowBox[{"15", " ", "s3"}]], "+", 
      FractionBox[
       RowBox[{"10", " ", 
        SuperscriptBox["mu", "4"], " ", "s2"}], 
       RowBox[{"3", " ", "s3"}]], "+", 
      FractionBox[
       RowBox[{"53", " ", 
        SuperscriptBox["mu", "2"], " ", 
        SuperscriptBox["s2", "2"]}], 
       RowBox[{"40", " ", "s3"}]], "+", 
      FractionBox[
       RowBox[{"9", " ", 
        SuperscriptBox["s2", "3"]}], 
       RowBox[{"128", " ", "s3"}]], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", "80"], "+", 
         FractionBox["1", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Pi]", "2"]}]]}], ")"}], " ", "s3"}]}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "6", "}"}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"32", " ", 
         SuperscriptBox["mu", "5"]}], "\[Pi]"]}], "-", 
      FractionBox[
       RowBox[{"44", " ", 
        SuperscriptBox["mu", "3"], " ", "s2"}], "\[Pi]"], "-", 
      FractionBox[
       RowBox[{"643", " ", "mu", " ", 
        SuperscriptBox["s2", "2"]}], 
       RowBox[{"56", " ", "\[Pi]"}]], "-", 
      FractionBox[
       RowBox[{"32", " ", 
        SuperscriptBox["mu", "8"]}], 
       RowBox[{"7", " ", "s3"}]], "-", 
      FractionBox[
       RowBox[{"40", " ", 
        SuperscriptBox["mu", "6"], " ", "s2"}], 
       RowBox[{"3", " ", "s3"}]], "-", 
      FractionBox[
       RowBox[{"53", " ", 
        SuperscriptBox["mu", "4"], " ", 
        SuperscriptBox["s2", "2"]}], 
       RowBox[{"4", " ", "s3"}]], "-", 
      FractionBox[
       RowBox[{"471", " ", 
        SuperscriptBox["s2", "4"]}], 
       RowBox[{"2048", " ", "s3"}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "209"}], "-", 
          FractionBox["4592", 
           SuperscriptBox["\[Pi]", "2"]]}], ")"}], " ", "s2", " ", "s3"}], 
       "1344"], "+", 
      RowBox[{
       SuperscriptBox["mu", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"2995", " ", 
            SuperscriptBox["s2", "3"]}], 
           RowBox[{"672", " ", "s3"}]]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["65", "84"]}], "-", 
            FractionBox["20", 
             SuperscriptBox["\[Pi]", "2"]]}], ")"}], " ", "s3"}]}], 
        ")"}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "8", "}"}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"512", " ", 
        SuperscriptBox["mu", "7"]}], 
       RowBox[{"3", " ", "\[Pi]"}]], "+", 
      FractionBox[
       RowBox[{"2464", " ", 
        SuperscriptBox["mu", "5"], " ", "s2"}], 
       RowBox[{"5", " ", "\[Pi]"}]], "+", 
      FractionBox[
       RowBox[{"1286", " ", 
        SuperscriptBox["mu", "3"], " ", 
        SuperscriptBox["s2", "2"]}], 
       RowBox[{"3", " ", "\[Pi]"}]], "+", 
      FractionBox[
       RowBox[{"512", " ", 
        SuperscriptBox["mu", "10"]}], 
       RowBox[{"45", " ", "s3"}]], "+", 
      FractionBox[
       RowBox[{"160", " ", 
        SuperscriptBox["mu", "8"], " ", "s2"}], 
       RowBox[{"3", " ", "s3"}]], "+", 
      FractionBox[
       RowBox[{"1484", " ", 
        SuperscriptBox["mu", "6"], " ", 
        SuperscriptBox["s2", "2"]}], 
       RowBox[{"15", " ", "s3"}]], "+", 
      FractionBox[
       RowBox[{"2739", " ", 
        SuperscriptBox["s2", "5"]}], 
       RowBox[{"2048", " ", "s3"}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"12273", "+", 
          FractionBox["233936", 
           SuperscriptBox["\[Pi]", "2"]]}], ")"}], " ", 
        SuperscriptBox["s2", "2"], " ", "s3"}], "5760"], "+", 
      RowBox[{
       SuperscriptBox["mu", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"2995", " ", 
           SuperscriptBox["s2", "3"]}], 
          RowBox[{"36", " ", "s3"}]], "+", 
         RowBox[{
          FractionBox["10", "9"], " ", 
          RowBox[{"(", 
           RowBox[{"13", "+", 
            FractionBox["336", 
             SuperscriptBox["\[Pi]", "2"]]}], ")"}], " ", "s3"}]}], ")"}]}], 
      "+", 
      RowBox[{
       SuperscriptBox["mu", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"50351", " ", 
           SuperscriptBox["s2", "4"]}], 
          RowBox[{"1920", " ", "s3"}]], "+", 
         RowBox[{
          FractionBox["1", "180"], " ", 
          RowBox[{"(", 
           RowBox[{"3167", "+", 
            FractionBox["68880", 
             SuperscriptBox["\[Pi]", "2"]]}], ")"}], " ", "s2", " ", "s3"}]}],
         ")"}]}], "+", 
      FractionBox[
       RowBox[{"mu", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"33351", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["s2", "3"]}], "+", 
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{"2800", "+", 
             RowBox[{"453", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
           SuperscriptBox["s3", "2"]}]}], ")"}]}], 
       RowBox[{"360", " ", 
        SuperscriptBox["\[Pi]", "3"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "64"]}], "-", 
      FractionBox["1", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "-", 
      FractionBox[
       RowBox[{"8", " ", 
        SuperscriptBox["mu", "3"]}], 
       RowBox[{"3", " ", "\[Pi]", " ", "s3"}]], "-", 
      FractionBox[
       RowBox[{"2", " ", "mu", " ", "s2"}], 
       RowBox[{"3", " ", "\[Pi]", " ", "s3"}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "3"}], "}"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["mu", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["3", "16"], "+", 
         FractionBox["5", 
          SuperscriptBox["\[Pi]", "2"]]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["9", "256"], "+", 
         FractionBox["43", 
          RowBox[{"80", " ", 
           SuperscriptBox["\[Pi]", "2"]}]]}], ")"}], " ", "s2"}], "+", 
      FractionBox[
       RowBox[{"32", " ", 
        SuperscriptBox["mu", "5"]}], 
       RowBox[{"5", " ", "\[Pi]", " ", "s3"}]], "+", 
      FractionBox[
       RowBox[{"6", " ", 
        SuperscriptBox["mu", "3"], " ", "s2"}], 
       RowBox[{"\[Pi]", " ", "s3"}]], "+", 
      FractionBox[
       RowBox[{"11", " ", "mu", " ", 
        SuperscriptBox["s2", "2"]}], 
       RowBox[{"10", " ", "\[Pi]", " ", "s3"}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "2"}], "}"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["mu", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", "4"], "+", 
         FractionBox["4", 
          SuperscriptBox["\[Pi]", "2"]]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", "32"], "+", 
         FractionBox["49", 
          RowBox[{"90", " ", 
           SuperscriptBox["\[Pi]", "2"]}]]}], ")"}], " ", "s2"}], "+", 
      FractionBox[
       RowBox[{"32", " ", 
        SuperscriptBox["mu", "5"]}], 
       RowBox[{"5", " ", "\[Pi]", " ", "s3"}]], "+", 
      FractionBox[
       RowBox[{"52", " ", 
        SuperscriptBox["mu", "3"], " ", "s2"}], 
       RowBox[{"9", " ", "\[Pi]", " ", "s3"}]], "+", 
      FractionBox[
       RowBox[{"127", " ", "mu", " ", 
        SuperscriptBox["s2", "2"]}], 
       RowBox[{"120", " ", "\[Pi]", " ", "s3"}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "5"}], "}"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["mu", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["5", "4"]}], "-", 
         FractionBox["60", 
          SuperscriptBox["\[Pi]", "2"]]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["mu", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["45", "32"]}], "-", 
         FractionBox["87", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Pi]", "2"]}]]}], ")"}], " ", "s2"}], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{"7856", "+", 
          RowBox[{"385", " ", 
           SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
        SuperscriptBox["s2", "2"]}], 
       RowBox[{"7168", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "-", 
      FractionBox[
       RowBox[{"128", " ", 
        SuperscriptBox["mu", "7"]}], 
       RowBox[{"7", " ", "\[Pi]", " ", "s3"}]], "-", 
      FractionBox[
       RowBox[{"112", " ", 
        SuperscriptBox["mu", "5"], " ", "s2"}], 
       RowBox[{"3", " ", "\[Pi]", " ", "s3"}]], "-", 
      FractionBox[
       RowBox[{"47", " ", 
        SuperscriptBox["mu", "3"], " ", 
        SuperscriptBox["s2", "2"]}], 
       RowBox[{"2", " ", "\[Pi]", " ", "s3"}]], "+", 
      RowBox[{"mu", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"10", " ", "s3"}], 
           SuperscriptBox["\[Pi]", "3"]]}], "-", 
         FractionBox[
          RowBox[{
           RowBox[{"643", " ", 
            SuperscriptBox["s2", "3"]}], "+", 
           RowBox[{"233", " ", 
            SuperscriptBox["s3", "2"]}]}], 
          RowBox[{"168", " ", "\[Pi]", " ", "s3"}]]}], ")"}]}]}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "4"}], "}"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["mu", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "-", 
         FractionBox["48", 
          SuperscriptBox["\[Pi]", "2"]]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "24"], " ", 
       SuperscriptBox["mu", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "45"}], "-", 
         FractionBox["832", 
          SuperscriptBox["\[Pi]", "2"]]}], ")"}], " ", "s2"}], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"56828", "+", 
          RowBox[{"3465", " ", 
           SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
        SuperscriptBox["s2", "2"]}], 
       RowBox[{"20160", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "-", 
      FractionBox[
       RowBox[{"128", " ", 
        SuperscriptBox["mu", "7"]}], 
       RowBox[{"7", " ", "\[Pi]", " ", "s3"}]], "-", 
      FractionBox[
       RowBox[{"536", " ", 
        SuperscriptBox["mu", "5"], " ", "s2"}], 
       RowBox[{"15", " ", "\[Pi]", " ", "s3"}]], "-", 
      FractionBox[
       RowBox[{"659", " ", 
        SuperscriptBox["mu", "3"], " ", 
        SuperscriptBox["s2", "2"]}], 
       RowBox[{"30", " ", "\[Pi]", " ", "s3"}]], "+", 
      RowBox[{"mu", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"8", " ", "s3"}], 
           SuperscriptBox["\[Pi]", "3"]]}], "-", 
         FractionBox[
          RowBox[{
           RowBox[{"35773", " ", 
            SuperscriptBox["s2", "3"]}], "+", 
           RowBox[{"14176", " ", 
            SuperscriptBox["s3", "2"]}]}], 
          RowBox[{"10080", " ", "\[Pi]", " ", "s3"}]]}], ")"}]}]}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "3"}], "}"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["mu", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["9", "4"]}], "-", 
         FractionBox["44", 
          SuperscriptBox["\[Pi]", "2"]]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["mu", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["63", "32"]}], "-", 
         FractionBox["65", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Pi]", "2"]}]]}], ")"}], " ", "s2"}], "-", 
      FractionBox[
       RowBox[{"9", " ", 
        RowBox[{"(", 
         RowBox[{"10256", "+", 
          RowBox[{"735", " ", 
           SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
        SuperscriptBox["s2", "2"]}], 
       RowBox[{"35840", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "-", 
      FractionBox[
       RowBox[{"128", " ", 
        SuperscriptBox["mu", "7"]}], 
       RowBox[{"7", " ", "\[Pi]", " ", "s3"}]], "-", 
      FractionBox[
       RowBox[{"176", " ", 
        SuperscriptBox["mu", "5"], " ", "s2"}], 
       RowBox[{"5", " ", "\[Pi]", " ", "s3"}]], "-", 
      FractionBox[
       RowBox[{"43", " ", 
        SuperscriptBox["mu", "3"], " ", 
        SuperscriptBox["s2", "2"]}], 
       RowBox[{"2", " ", "\[Pi]", " ", "s3"}]], "+", 
      RowBox[{"mu", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"8", " ", "s3"}], 
           SuperscriptBox["\[Pi]", "3"]]}], "-", 
         FractionBox[
          RowBox[{
           RowBox[{"969", " ", 
            SuperscriptBox["s2", "3"]}], "+", 
           RowBox[{"379", " ", 
            SuperscriptBox["s3", "2"]}]}], 
          RowBox[{"280", " ", "\[Pi]", " ", "s3"}]]}], ")"}]}]}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "7"}], "}"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["mu", "6"], " ", 
       RowBox[{"(", 
        RowBox[{"7", "+", 
         FractionBox["1456", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["mu", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["315", "16"], "+", 
         FractionBox["917", 
          SuperscriptBox["\[Pi]", "2"]]}], ")"}], " ", "s2"}], "+", 
      RowBox[{
       SuperscriptBox["mu", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["3465", "256"], "+", 
         FractionBox["6991", 
          RowBox[{"16", " ", 
           SuperscriptBox["\[Pi]", "2"]}]]}], ")"}], " ", 
       SuperscriptBox["s2", "2"]}], "+", 
      FractionBox[
       RowBox[{"512", " ", 
        SuperscriptBox["mu", "9"]}], 
       RowBox[{"9", " ", "\[Pi]", " ", "s3"}]], "+", 
      FractionBox[
       RowBox[{"608", " ", 
        SuperscriptBox["mu", "7"], " ", "s2"}], 
       RowBox[{"3", " ", "\[Pi]", " ", "s3"}]], "+", 
      FractionBox[
       RowBox[{"1358", " ", 
        SuperscriptBox["mu", "5"], " ", 
        SuperscriptBox["s2", "2"]}], 
       RowBox[{"5", " ", "\[Pi]", " ", "s3"}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1755344", "+", 
           RowBox[{"75915", " ", 
            SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
         SuperscriptBox["s2", "3"]}], "+", 
        RowBox[{"56", " ", 
         RowBox[{"(", 
          RowBox[{"44800", "+", 
           RowBox[{"15168", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "+", 
           RowBox[{"405", " ", 
            SuperscriptBox["\[Pi]", "4"]}]}], ")"}], " ", 
         SuperscriptBox["s3", "2"]}]}], 
       RowBox[{"184320", " ", 
        SuperscriptBox["\[Pi]", "4"]}]], "+", 
      RowBox[{
       SuperscriptBox["mu", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"1400", " ", "s3"}], 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "+", 
         FractionBox[
          RowBox[{
           FractionBox[
            RowBox[{"10711", " ", 
             SuperscriptBox["s2", "3"]}], 
            RowBox[{"72", " ", "s3"}]], "+", 
           FractionBox[
            RowBox[{"829", " ", "s3"}], "18"]}], "\[Pi]"]}], ")"}]}], "+", 
      RowBox[{"mu", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"1253", " ", "s2", " ", "s3"}], 
          RowBox[{"6", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"33351", " ", 
            SuperscriptBox["s2", "4"]}], "+", 
           RowBox[{"41183", " ", "s2", " ", 
            SuperscriptBox["s3", "2"]}]}], 
          RowBox[{"1440", " ", "\[Pi]", " ", "s3"}]]}], ")"}]}]}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "6"}], "}"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["mu", "6"], " ", 
       RowBox[{"(", 
        RowBox[{"12", "+", 
         FractionBox["1216", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["mu", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"30", "+", 
         FractionBox["2216", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Pi]", "2"]}]]}], ")"}], " ", "s2"}], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["mu", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"67184", "+", 
          RowBox[{"3465", " ", 
           SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
        SuperscriptBox["s2", "2"]}], 
       RowBox[{"192", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["723", "512"], "+", 
         FractionBox["4271", 
          RowBox[{"180", " ", 
           SuperscriptBox["\[Pi]", "2"]}]]}], ")"}], " ", 
       SuperscriptBox["s2", "3"]}], "+", 
      FractionBox[
       RowBox[{"512", " ", 
        SuperscriptBox["mu", "9"]}], 
       RowBox[{"9", " ", "\[Pi]", " ", "s3"}]], "+", 
      FractionBox[
       RowBox[{"4096", " ", 
        SuperscriptBox["mu", "7"], " ", "s2"}], 
       RowBox[{"21", " ", "\[Pi]", " ", "s3"}]], "+", 
      FractionBox[
       RowBox[{"1276", " ", 
        SuperscriptBox["mu", "5"], " ", 
        SuperscriptBox["s2", "2"]}], 
       RowBox[{"5", " ", "\[Pi]", " ", "s3"}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2835", "+", 
          FractionBox["224000", 
           SuperscriptBox["\[Pi]", "4"]], "+", 
          FractionBox["83408", 
           SuperscriptBox["\[Pi]", "2"]]}], ")"}], " ", 
        SuperscriptBox["s3", "2"]}], "20160"], "+", 
      RowBox[{"mu", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"479", " ", "s2", " ", "s3"}], 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "+", 
         FractionBox[
          RowBox[{
           FractionBox[
            RowBox[{"123373", " ", 
             SuperscriptBox["s2", "4"]}], 
            RowBox[{"5760", " ", "s3"}]], "+", 
           FractionBox[
            RowBox[{"16689", " ", "s2", " ", "s3"}], "560"]}], "\[Pi]"]}], 
        ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["mu", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"1040", " ", "s3"}], 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"8704", " ", 
            SuperscriptBox["s2", "3"]}], "+", 
           RowBox[{"3235", " ", 
            SuperscriptBox["s3", "2"]}]}], 
          RowBox[{"63", " ", "\[Pi]", " ", "s3"}]]}], ")"}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "5"}], "}"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["mu", "6"], " ", 
       RowBox[{"(", 
        RowBox[{"15", "+", 
         FractionBox["1072", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["mu", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["555", "16"], "+", 
         FractionBox["1951", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Pi]", "2"]}]]}], ")"}], " ", "s2"}], "+", 
      RowBox[{
       SuperscriptBox["mu", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["5025", "256"], "+", 
         FractionBox["14957", 
          RowBox[{"48", " ", 
           SuperscriptBox["\[Pi]", "2"]}]]}], ")"}], " ", 
       SuperscriptBox["s2", "2"]}], "+", 
      FractionBox[
       RowBox[{"512", " ", 
        SuperscriptBox["mu", "9"]}], 
       RowBox[{"9", " ", "\[Pi]", " ", "s3"}]], "+", 
      FractionBox[
       RowBox[{"4000", " ", 
        SuperscriptBox["mu", "7"], " ", "s2"}], 
       RowBox[{"21", " ", "\[Pi]", " ", "s3"}]], "+", 
      FractionBox[
       RowBox[{"246", " ", 
        SuperscriptBox["mu", "5"], " ", 
        SuperscriptBox["s2", "2"]}], 
       RowBox[{"\[Pi]", " ", "s3"}]], "+", 
      FractionBox[
       RowBox[{"mu", " ", "s2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"41301", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["s2", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"285936", "+", 
             RowBox[{"59677", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
           SuperscriptBox["s3", "2"]}]}], ")"}]}], 
       RowBox[{"2016", " ", 
        SuperscriptBox["\[Pi]", "3"], " ", "s3"}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"9", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"606416", "+", 
           RowBox[{"43155", " ", 
            SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
         SuperscriptBox["s2", "3"]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"636160", "+", 
           RowBox[{"261792", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "+", 
           RowBox[{"8505", " ", 
            SuperscriptBox["\[Pi]", "4"]}]}], ")"}], " ", 
         SuperscriptBox["s3", "2"]}]}], 
       RowBox[{"258048", " ", 
        SuperscriptBox["\[Pi]", "4"]}]], "+", 
      RowBox[{
       SuperscriptBox["mu", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"920", " ", "s3"}], 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "+", 
         FractionBox[
          RowBox[{
           FractionBox[
            RowBox[{"9535", " ", 
             SuperscriptBox["s2", "3"]}], 
            RowBox[{"72", " ", "s3"}]], "+", 
           FractionBox[
            RowBox[{"931", " ", "s3"}], "18"]}], "\[Pi]"]}], ")"}]}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"4", ",", "4"}], "}"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["mu", "6"], " ", 
       RowBox[{"(", 
        RowBox[{"16", "+", 
         FractionBox["1024", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["mu", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         FractionBox["52", 
          SuperscriptBox["\[Pi]", "2"]]}], ")"}], " ", "s2"}], "+", 
      RowBox[{
       FractionBox["1", "240"], " ", 
       SuperscriptBox["mu", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"4815", "+", 
         FractionBox["72032", 
          SuperscriptBox["\[Pi]", "2"]]}], ")"}], " ", 
       SuperscriptBox["s2", "2"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["193", "128"], "+", 
         FractionBox["103861", 
          RowBox[{"5040", " ", 
           SuperscriptBox["\[Pi]", "2"]}]]}], ")"}], " ", 
       SuperscriptBox["s2", "3"]}], "+", 
      FractionBox[
       RowBox[{"512", " ", 
        SuperscriptBox["mu", "9"]}], 
       RowBox[{"9", " ", "\[Pi]", " ", "s3"}]], "+", 
      FractionBox[
       RowBox[{"3968", " ", 
        SuperscriptBox["mu", "7"], " ", "s2"}], 
       RowBox[{"21", " ", "\[Pi]", " ", "s3"}]], "+", 
      FractionBox[
       RowBox[{"6076", " ", 
        SuperscriptBox["mu", "5"], " ", 
        SuperscriptBox["s2", "2"]}], 
       RowBox[{"25", " ", "\[Pi]", " ", "s3"}]], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["15", "128"], "+", 
         FractionBox["82", 
          RowBox[{"9", " ", 
           SuperscriptBox["\[Pi]", "4"]}]], "+", 
         FractionBox["13187", 
          RowBox[{"3150", " ", 
           SuperscriptBox["\[Pi]", "2"]}]]}], ")"}], " ", 
       SuperscriptBox["s3", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["mu", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"896", " ", "s3"}], 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "+", 
         FractionBox[
          RowBox[{
           FractionBox[
            RowBox[{"2351", " ", 
             SuperscriptBox["s2", "3"]}], 
            RowBox[{"18", " ", "s3"}]], "+", 
           FractionBox[
            RowBox[{"2312", " ", "s3"}], "45"]}], "\[Pi]"]}], ")"}]}], "+", 
      RowBox[{"mu", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"136", " ", "s2", " ", "s3"}], 
          SuperscriptBox["\[Pi]", "3"]], "+", 
         FractionBox[
          RowBox[{
           FractionBox[
            RowBox[{"4071239", " ", 
             SuperscriptBox["s2", "4"]}], 
            RowBox[{"201600", " ", "s3"}]], "+", 
           FractionBox[
            RowBox[{"15518", " ", "s2", " ", "s3"}], "525"]}], "\[Pi]"]}], 
        ")"}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"8", " ", "mu", " ", 
        RowBox[{"(", 
         RowBox[{"15", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], 
       RowBox[{"45", " ", 
        SuperscriptBox["\[Pi]", "3"]}]], "+", 
      FractionBox[
       RowBox[{"16", " ", 
        SuperscriptBox["mu", "4"]}], 
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", "s3"}]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        SuperscriptBox["mu", "2"], " ", "s2"}], 
       RowBox[{"3", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "s3"}]], "+", 
      FractionBox[
       RowBox[{"89", " ", 
        SuperscriptBox["s2", "2"]}], 
       RowBox[{"180", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "s3"}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "4"}], "}"}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["mu", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"3840", "+", 
           RowBox[{"218", " ", 
            SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], 
        RowBox[{"45", " ", 
         SuperscriptBox["\[Pi]", "3"]}]]}], "-", 
      FractionBox[
       RowBox[{"mu", " ", 
        RowBox[{"(", 
         RowBox[{"1176", "+", 
          RowBox[{"101", " ", 
           SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", "s2"}], 
       RowBox[{"42", " ", 
        SuperscriptBox["\[Pi]", "3"]}]], "-", 
      FractionBox[
       RowBox[{"64", " ", 
        SuperscriptBox["mu", "6"]}], 
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", "s3"}]], "-", 
      FractionBox[
       RowBox[{"88", " ", 
        SuperscriptBox["mu", "4"], " ", "s2"}], 
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", "s3"}]], "-", 
      FractionBox[
       RowBox[{"1927", " ", 
        SuperscriptBox["mu", "2"], " ", 
        SuperscriptBox["s2", "2"]}], 
       RowBox[{"60", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "s3"}]], "-", 
      FractionBox[
       RowBox[{"3", " ", "s3"}], "512"], "-", 
      FractionBox[
       RowBox[{"13", " ", "s3"}], 
       RowBox[{"6", " ", 
        SuperscriptBox["\[Pi]", "4"]}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"8665", " ", 
         SuperscriptBox["s2", "3"]}], "+", 
        RowBox[{"4027", " ", 
         SuperscriptBox["s3", "2"]}]}], 
       RowBox[{"5040", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "s3"}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["mu", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["68", 
           SuperscriptBox["\[Pi]", "3"]]}], "-", 
         FractionBox["361", 
          RowBox[{"60", " ", "\[Pi]"}]]}], ")"}]}], "-", 
      FractionBox[
       RowBox[{"mu", " ", 
        RowBox[{"(", 
         RowBox[{"157360", "+", 
          RowBox[{"17637", " ", 
           SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", "s2"}], 
       RowBox[{"6720", " ", 
        SuperscriptBox["\[Pi]", "3"]}]], "-", 
      FractionBox[
       RowBox[{"64", " ", 
        SuperscriptBox["mu", "6"]}], 
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", "s3"}]], "-", 
      FractionBox[
       RowBox[{"256", " ", 
        SuperscriptBox["mu", "4"], " ", "s2"}], 
       RowBox[{"3", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "s3"}]], "-", 
      FractionBox[
       RowBox[{"123", " ", 
        SuperscriptBox["mu", "2"], " ", 
        SuperscriptBox["s2", "2"]}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "s3"}]], "-", 
      FractionBox[
       RowBox[{"45", " ", "s3"}], "2048"], "-", 
      FractionBox[
       RowBox[{"17", " ", "s3"}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "4"]}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"11012", " ", 
         SuperscriptBox["s2", "3"]}], "+", 
        RowBox[{"3981", " ", 
         SuperscriptBox["s3", "2"]}]}], 
       RowBox[{"6720", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "s3"}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["mu", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"2640", "+", 
           RowBox[{"301", " ", 
            SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], 
        RowBox[{"45", " ", 
         SuperscriptBox["\[Pi]", "3"]}]]}], "+", 
      RowBox[{"mu", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"21", " ", "s2"}], 
           SuperscriptBox["\[Pi]", "3"]]}], "-", 
         FractionBox[
          RowBox[{"4621", " ", "s2"}], 
          RowBox[{"1680", " ", "\[Pi]"}]]}], ")"}]}], "-", 
      FractionBox[
       RowBox[{"64", " ", 
        SuperscriptBox["mu", "6"]}], 
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", "s3"}]], "-", 
      FractionBox[
       RowBox[{"84", " ", 
        SuperscriptBox["mu", "4"], " ", "s2"}], 
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", "s3"}]], "-", 
      FractionBox[
       RowBox[{"361", " ", 
        SuperscriptBox["mu", "2"], " ", 
        SuperscriptBox["s2", "2"]}], 
       RowBox[{"12", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "s3"}]], "-", 
      FractionBox[
       RowBox[{"3", " ", "s3"}], "128"], "-", 
      FractionBox[
       RowBox[{"2", " ", "s3"}], 
       SuperscriptBox["\[Pi]", "4"]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"96791", " ", 
         SuperscriptBox["s2", "3"]}], "+", 
        RowBox[{"34184", " ", 
         SuperscriptBox["s3", "2"]}]}], 
       RowBox[{"60480", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "s3"}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "6"}], "}"}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"8", " ", 
        SuperscriptBox["mu", "5"], " ", 
        RowBox[{"(", 
         RowBox[{"2160", "+", 
          RowBox[{"77", " ", 
           SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], 
       RowBox[{"15", " ", 
        SuperscriptBox["\[Pi]", "3"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["mu", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"56448", "+", 
          RowBox[{"2965", " ", 
           SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", "s2"}], 
       RowBox[{"42", " ", 
        SuperscriptBox["\[Pi]", "3"]}]], "+", 
      FractionBox[
       RowBox[{"mu", " ", 
        RowBox[{"(", 
         RowBox[{"151340", "+", 
          RowBox[{"11187", " ", 
           SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
        SuperscriptBox["s2", "2"]}], 
       RowBox[{"504", " ", 
        SuperscriptBox["\[Pi]", "3"]}]], "+", 
      FractionBox[
       RowBox[{"256", " ", 
        SuperscriptBox["mu", "8"]}], 
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", "s3"}]], "+", 
      FractionBox[
       RowBox[{"2032", " ", 
        SuperscriptBox["mu", "6"], " ", "s2"}], 
       RowBox[{"3", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "s3"}]], "+", 
      FractionBox[
       RowBox[{"1889", " ", 
        SuperscriptBox["mu", "4"], " ", 
        SuperscriptBox["s2", "2"]}], 
       RowBox[{"3", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "s3"}]], "+", 
      FractionBox[
       RowBox[{"195", " ", "s2", " ", "s3"}], "2048"], "+", 
      FractionBox[
       RowBox[{"439", " ", "s2", " ", "s3"}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "4"]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"212159", " ", 
         SuperscriptBox["s2", "4"]}], "+", 
        RowBox[{"324607", " ", "s2", " ", 
         SuperscriptBox["s3", "2"]}]}], 
       RowBox[{"20160", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "s3"}]], "+", 
      RowBox[{
       SuperscriptBox["mu", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"45", " ", "s3"}], "128"], "+", 
         FractionBox[
          RowBox[{"410", " ", "s3"}], 
          SuperscriptBox["\[Pi]", "4"]], "+", 
         FractionBox[
          RowBox[{
           FractionBox[
            RowBox[{"68519", " ", 
             SuperscriptBox["s2", "3"]}], 
            RowBox[{"336", " ", "s3"}]], "+", 
           FractionBox[
            RowBox[{"6953", " ", "s3"}], "84"]}], 
          SuperscriptBox["\[Pi]", "2"]]}], ")"}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "5"}], "}"}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["mu", "5"], " ", 
        RowBox[{"(", 
         RowBox[{"8544", "+", 
          RowBox[{"490", " ", 
           SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], 
       RowBox[{"9", " ", 
        SuperscriptBox["\[Pi]", "3"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["mu", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"137424", "+", 
          RowBox[{"10733", " ", 
           SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", "s2"}], 
       RowBox[{"126", " ", 
        SuperscriptBox["\[Pi]", "3"]}]], "+", 
      FractionBox[
       RowBox[{"mu", " ", 
        RowBox[{"(", 
         RowBox[{"1997744", "+", 
          RowBox[{"197933", " ", 
           SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
        SuperscriptBox["s2", "2"]}], 
       RowBox[{"8064", " ", 
        SuperscriptBox["\[Pi]", "3"]}]], "+", 
      FractionBox[
       RowBox[{"256", " ", 
        SuperscriptBox["mu", "8"]}], 
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", "s3"}]], "+", 
      FractionBox[
       RowBox[{"656", " ", 
        SuperscriptBox["mu", "6"], " ", "s2"}], 
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", "s3"}]], "+", 
      FractionBox[
       RowBox[{"5395", " ", 
        SuperscriptBox["mu", "4"], " ", 
        SuperscriptBox["s2", "2"]}], 
       RowBox[{"9", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "s3"}]], "+", 
      FractionBox[
       RowBox[{"1175", " ", "s2", " ", "s3"}], "4096"], "+", 
      FractionBox[
       RowBox[{"719", " ", "s2", " ", "s3"}], 
       RowBox[{"16", " ", 
        SuperscriptBox["\[Pi]", "4"]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"80030", " ", 
         SuperscriptBox["s2", "4"]}], "+", 
        RowBox[{"112259", " ", "s2", " ", 
         SuperscriptBox["s3", "2"]}]}], 
       RowBox[{"8064", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "s3"}]], "+", 
      RowBox[{
       SuperscriptBox["mu", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"285", " ", "s3"}], "256"], "+", 
         FractionBox[
          RowBox[{"935", " ", "s3"}], 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Pi]", "4"]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"9253", " ", 
            SuperscriptBox["s2", "3"]}], "+", 
           RowBox[{"3746", " ", 
            SuperscriptBox["s3", "2"]}]}], 
          RowBox[{"48", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", "s3"}]]}], ")"}]}]}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "4"}], "}"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["mu", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["848", 
          SuperscriptBox["\[Pi]", "3"]], "+", 
         FractionBox["917", 
          RowBox[{"15", " ", "\[Pi]"}]]}], ")"}]}], "+", 
      FractionBox[
       RowBox[{"mu", " ", 
        RowBox[{"(", 
         RowBox[{"18258800", "+", 
          RowBox[{"2042769", " ", 
           SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
        SuperscriptBox["s2", "2"]}], 
       RowBox[{"80640", " ", 
        SuperscriptBox["\[Pi]", "3"]}]], "+", 
      RowBox[{
       SuperscriptBox["mu", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"986", " ", "s2"}], 
          SuperscriptBox["\[Pi]", "3"]], "+", 
         FractionBox[
          RowBox[{"10873", " ", "s2"}], 
          RowBox[{"120", " ", "\[Pi]"}]]}], ")"}]}], "+", 
      FractionBox[
       RowBox[{"256", " ", 
        SuperscriptBox["mu", "8"]}], 
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", "s3"}]], "+", 
      FractionBox[
       RowBox[{"1936", " ", 
        SuperscriptBox["mu", "6"], " ", "s2"}], 
       RowBox[{"3", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "s3"}]], "+", 
      FractionBox[
       RowBox[{"8777", " ", 
        SuperscriptBox["mu", "4"], " ", 
        SuperscriptBox["s2", "2"]}], 
       RowBox[{"15", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "s3"}]], "+", 
      FractionBox[
       RowBox[{"1455", " ", "s2", " ", "s3"}], "4096"], "+", 
      FractionBox[
       RowBox[{"1961", " ", "s2", " ", "s3"}], 
       RowBox[{"48", " ", 
        SuperscriptBox["\[Pi]", "4"]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"1945074", " ", 
         SuperscriptBox["s2", "4"]}], "+", 
        RowBox[{"2633753", " ", "s2", " ", 
         SuperscriptBox["s3", "2"]}]}], 
       RowBox[{"201600", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "s3"}]], "+", 
      RowBox[{
       SuperscriptBox["mu", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"423", " ", "s3"}], "256"], "+", 
         FractionBox[
          RowBox[{"291", " ", "s3"}], 
          SuperscriptBox["\[Pi]", "4"]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"45023", " ", 
            SuperscriptBox["s2", "3"]}], "+", 
           RowBox[{"17162", " ", 
            SuperscriptBox["s3", "2"]}]}], 
          RowBox[{"240", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", "s3"}]]}], ")"}]}]}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "4"}], "}"}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["mu", "5"], " ", 
        RowBox[{"(", 
         RowBox[{"8880", "+", 
          RowBox[{"737", " ", 
           SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], 
       RowBox[{"45", " ", 
        SuperscriptBox["\[Pi]", "3"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["mu", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"572880", "+", 
          RowBox[{"60367", " ", 
           SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", "s2"}], 
       RowBox[{"630", " ", 
        SuperscriptBox["\[Pi]", "3"]}]], "+", 
      FractionBox[
       RowBox[{"mu", " ", 
        RowBox[{"(", 
         RowBox[{"4252752", "+", 
          RowBox[{"528407", " ", 
           SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
        SuperscriptBox["s2", "2"]}], 
       RowBox[{"20160", " ", 
        SuperscriptBox["\[Pi]", "3"]}]], "+", 
      FractionBox[
       RowBox[{"256", " ", 
        SuperscriptBox["mu", "8"]}], 
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", "s3"}]], "+", 
      FractionBox[
       RowBox[{"640", " ", 
        SuperscriptBox["mu", "6"], " ", "s2"}], 
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", "s3"}]], "+", 
      FractionBox[
       RowBox[{"26006", " ", 
        SuperscriptBox["mu", "4"], " ", 
        SuperscriptBox["s2", "2"]}], 
       RowBox[{"45", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "s3"}]], "+", 
      FractionBox[
       RowBox[{"103", " ", "s2", " ", "s3"}], "256"], "+", 
      FractionBox[
       RowBox[{"113", " ", "s2", " ", "s3"}], 
       RowBox[{"3", " ", 
        SuperscriptBox["\[Pi]", "4"]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"11502709", " ", 
         SuperscriptBox["s2", "4"]}], "+", 
        RowBox[{"15267728", " ", "s2", " ", 
         SuperscriptBox["s3", "2"]}]}], 
       RowBox[{"1209600", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "s3"}]], "+", 
      RowBox[{
       SuperscriptBox["mu", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"33", " ", "s3"}], "16"], "+", 
         FractionBox[
          RowBox[{"752", " ", "s3"}], 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Pi]", "4"]}]], "+", 
         FractionBox[
          RowBox[{
           FractionBox[
            RowBox[{"16649", " ", 
             SuperscriptBox["s2", "3"]}], 
            RowBox[{"90", " ", "s3"}]], "+", 
           FractionBox[
            RowBox[{"629", " ", "s3"}], "9"]}], 
          SuperscriptBox["\[Pi]", "2"]]}], ")"}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "3"}], "}"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["mu", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["736", 
          SuperscriptBox["\[Pi]", "3"]], "+", 
         FractionBox["346", 
          RowBox[{"5", " ", "\[Pi]"}]]}], ")"}]}], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["mu", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"360080", "+", 
          RowBox[{"41421", " ", 
           SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", "s2"}], 
       RowBox[{"420", " ", 
        SuperscriptBox["\[Pi]", "3"]}]], "+", 
      FractionBox[
       RowBox[{"mu", " ", 
        RowBox[{"(", 
         RowBox[{"8083600", "+", 
          RowBox[{"1073307", " ", 
           SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
        SuperscriptBox["s2", "2"]}], 
       RowBox[{"40320", " ", 
        SuperscriptBox["\[Pi]", "3"]}]], "+", 
      FractionBox[
       RowBox[{"256", " ", 
        SuperscriptBox["mu", "8"]}], 
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", "s3"}]], "+", 
      FractionBox[
       RowBox[{"1904", " ", 
        SuperscriptBox["mu", "6"], " ", "s2"}], 
       RowBox[{"3", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "s3"}]], "+", 
      FractionBox[
       RowBox[{"571", " ", 
        SuperscriptBox["mu", "4"], " ", 
        SuperscriptBox["s2", "2"]}], 
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", "s3"}]], "+", 
      FractionBox[
       RowBox[{"1881", " ", "s2", " ", "s3"}], "4096"], "+", 
      FractionBox[
       RowBox[{"573", " ", "s2", " ", "s3"}], 
       RowBox[{"16", " ", 
        SuperscriptBox["\[Pi]", "4"]}]], "+", 
      FractionBox[
       RowBox[{
        FractionBox[
         RowBox[{"3001", " ", 
          SuperscriptBox["s2", "4"]}], 
         RowBox[{"320", " ", "s3"}]], "+", 
        FractionBox[
         RowBox[{"96497", " ", "s2", " ", "s3"}], "8064"]}], 
       SuperscriptBox["\[Pi]", "2"]], "+", 
      RowBox[{
       SuperscriptBox["mu", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"621", " ", "s3"}], "256"], "+", 
         FractionBox[
          RowBox[{"241", " ", "s3"}], 
          SuperscriptBox["\[Pi]", "4"]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"8761", " ", 
            SuperscriptBox["s2", "3"]}], "+", 
           RowBox[{"3154", " ", 
            SuperscriptBox["s3", "2"]}]}], 
          RowBox[{"48", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", "s3"}]]}], ")"}]}]}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "64"]}], "+", 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Pi]", "4"]}]], "+", 
      FractionBox["2", 
       RowBox[{"5", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"32", " ", 
        SuperscriptBox["mu", "3"]}], 
       RowBox[{
        SuperscriptBox["\[Pi]", "3"], " ", "s3"}]], "+", 
      FractionBox[
       RowBox[{"8", " ", "mu", " ", "s2"}], 
       RowBox[{
        SuperscriptBox["\[Pi]", "3"], " ", "s3"}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "3"}], "}"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["mu", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["3", "16"], "-", 
         FractionBox["84", 
          SuperscriptBox["\[Pi]", "4"]], "-", 
         FractionBox["493", 
          RowBox[{"40", " ", 
           SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["27", "512"], "-", 
         FractionBox["69", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[Pi]", "4"]}]], "-", 
         FractionBox["2329", 
          RowBox[{"1120", " ", 
           SuperscriptBox["\[Pi]", "2"]}]]}], ")"}], " ", "s2"}], "-", 
      FractionBox[
       RowBox[{"192", " ", 
        SuperscriptBox["mu", "5"]}], 
       RowBox[{
        SuperscriptBox["\[Pi]", "3"], " ", "s3"}]], "-", 
      FractionBox[
       RowBox[{"168", " ", 
        SuperscriptBox["mu", "3"], " ", "s2"}], 
       RowBox[{
        SuperscriptBox["\[Pi]", "3"], " ", "s3"}]], "-", 
      FractionBox[
       RowBox[{"30", " ", "mu", " ", 
        SuperscriptBox["s2", "2"]}], 
       RowBox[{
        SuperscriptBox["\[Pi]", "3"], " ", "s3"}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "}"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["mu", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", "4"], "-", 
         FractionBox["208", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Pi]", "4"]}]], "-", 
         FractionBox["1261", 
          RowBox[{"90", " ", 
           SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["11", "256"], "-", 
         FractionBox["71", 
          RowBox[{"9", " ", 
           SuperscriptBox["\[Pi]", "4"]}]], "-", 
         FractionBox["15131", 
          RowBox[{"7560", " ", 
           SuperscriptBox["\[Pi]", "2"]}]]}], ")"}], " ", "s2"}], "-", 
      FractionBox[
       RowBox[{"192", " ", 
        SuperscriptBox["mu", "5"]}], 
       RowBox[{
        SuperscriptBox["\[Pi]", "3"], " ", "s3"}]], "-", 
      FractionBox[
       RowBox[{"496", " ", 
        SuperscriptBox["mu", "3"], " ", "s2"}], 
       RowBox[{"3", " ", 
        SuperscriptBox["\[Pi]", "3"], " ", "s3"}]], "-", 
      FractionBox[
       RowBox[{"1057", " ", "mu", " ", 
        SuperscriptBox["s2", "2"]}], 
       RowBox[{"36", " ", 
        SuperscriptBox["\[Pi]", "3"], " ", "s3"}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "5"}], "}"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["mu", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["5", "4"]}], "+", 
         FractionBox["2200", 
          SuperscriptBox["\[Pi]", "4"]], "+", 
         FractionBox["487", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["mu", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"647808", "+", 
          RowBox[{"73364", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "-", 
          RowBox[{"945", " ", 
           SuperscriptBox["\[Pi]", "4"]}]}], ")"}], " ", "s2"}], 
       RowBox[{"448", " ", 
        SuperscriptBox["\[Pi]", "4"]}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "832300"}], "-", 
          RowBox[{"140694", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "+", 
          RowBox[{"2835", " ", 
           SuperscriptBox["\[Pi]", "4"]}]}], ")"}], " ", 
        SuperscriptBox["s2", "2"]}], 
       RowBox[{"8064", " ", 
        SuperscriptBox["\[Pi]", "4"]}]], "+", 
      FractionBox[
       RowBox[{"1024", " ", 
        SuperscriptBox["mu", "7"]}], 
       RowBox[{
        SuperscriptBox["\[Pi]", "3"], " ", "s3"}]], "+", 
      FractionBox[
       RowBox[{"1952", " ", 
        SuperscriptBox["mu", "5"], " ", "s2"}], 
       RowBox[{
        SuperscriptBox["\[Pi]", "3"], " ", "s3"}]], "+", 
      FractionBox[
       RowBox[{"3550", " ", 
        SuperscriptBox["mu", "3"], " ", 
        SuperscriptBox["s2", "2"]}], 
       RowBox[{"3", " ", 
        SuperscriptBox["\[Pi]", "3"], " ", "s3"}]], "+", 
      RowBox[{"mu", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"220", " ", "s3"}], 
          SuperscriptBox["\[Pi]", "5"]], "+", 
         FractionBox[
          RowBox[{"3", " ", "s3"}], 
          RowBox[{"8", " ", "\[Pi]"}]], "+", 
         FractionBox[
          RowBox[{
           FractionBox[
            RowBox[{"1139", " ", 
             SuperscriptBox["s2", "3"]}], 
            RowBox[{"6", " ", "s3"}]], "+", 
           FractionBox[
            RowBox[{"557", " ", "s3"}], "6"]}], 
          SuperscriptBox["\[Pi]", "3"]]}], ")"}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "2", ",", "4"}], "}"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["mu", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         FractionBox["1792", 
          SuperscriptBox["\[Pi]", "4"]], "+", 
         FractionBox["2972", 
          RowBox[{"15", " ", 
           SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["mu", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["87", "32"]}], "+", 
         FractionBox["3568", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Pi]", "4"]}]], "+", 
         FractionBox["58076", 
          RowBox[{"315", " ", 
           SuperscriptBox["\[Pi]", "2"]}]]}], ")"}], " ", "s2"}], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"42542976", "+", 
          RowBox[{"8658560", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "-", 
          RowBox[{"165375", " ", 
           SuperscriptBox["\[Pi]", "4"]}]}], ")"}], " ", 
        SuperscriptBox["s2", "2"]}], 
       RowBox[{"483840", " ", 
        SuperscriptBox["\[Pi]", "4"]}]], "+", 
      FractionBox[
       RowBox[{"1024", " ", 
        SuperscriptBox["mu", "7"]}], 
       RowBox[{
        SuperscriptBox["\[Pi]", "3"], " ", "s3"}]], "+", 
      FractionBox[
       RowBox[{"1904", " ", 
        SuperscriptBox["mu", "5"], " ", "s2"}], 
       RowBox[{
        SuperscriptBox["\[Pi]", "3"], " ", "s3"}]], "+", 
      FractionBox[
       RowBox[{"17114", " ", 
        SuperscriptBox["mu", "3"], " ", 
        SuperscriptBox["s2", "2"]}], 
       RowBox[{"15", " ", 
        SuperscriptBox["\[Pi]", "3"], " ", "s3"}]], "+", 
      RowBox[{"mu", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"896", " ", "s3"}], 
          RowBox[{"5", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "+", 
         FractionBox[
          RowBox[{"919", " ", "s3"}], 
          RowBox[{"525", " ", "\[Pi]"}]], "+", 
         FractionBox[
          RowBox[{
           FractionBox[
            RowBox[{"26243", " ", 
             SuperscriptBox["s2", "3"]}], 
            RowBox[{"144", " ", "s3"}]], "+", 
           FractionBox[
            RowBox[{"1178", " ", "s3"}], "15"]}], 
          SuperscriptBox["\[Pi]", "3"]]}], ")"}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "}"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["mu", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["9", "4"]}], "+", 
         FractionBox["1656", 
          SuperscriptBox["\[Pi]", "4"]], "+", 
         FractionBox["3151", 
          RowBox[{"15", " ", 
           SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["mu", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["45", "16"]}], "+", 
         FractionBox["1118", 
          SuperscriptBox["\[Pi]", "4"]], "+", 
         FractionBox["317329", 
          RowBox[{"1680", " ", 
           SuperscriptBox["\[Pi]", "2"]}]]}], ")"}], " ", "s2"}], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "66665200"}], "-", 
          RowBox[{"14821896", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "+", 
          RowBox[{"297675", " ", 
           SuperscriptBox["\[Pi]", "4"]}]}], ")"}], " ", 
        SuperscriptBox["s2", "2"]}], 
       RowBox[{"806400", " ", 
        SuperscriptBox["\[Pi]", "4"]}]], "+", 
      FractionBox[
       RowBox[{"1024", " ", 
        SuperscriptBox["mu", "7"]}], 
       RowBox[{
        SuperscriptBox["\[Pi]", "3"], " ", "s3"}]], "+", 
      FractionBox[
       RowBox[{"1888", " ", 
        SuperscriptBox["mu", "5"], " ", "s2"}], 
       RowBox[{
        SuperscriptBox["\[Pi]", "3"], " ", "s3"}]], "+", 
      FractionBox[
       RowBox[{"3382", " ", 
        SuperscriptBox["mu", "3"], " ", 
        SuperscriptBox["s2", "2"]}], 
       RowBox[{"3", " ", 
        SuperscriptBox["\[Pi]", "3"], " ", "s3"}]], "+", 
      RowBox[{"mu", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"889", " ", "s3"}], 
          RowBox[{"5", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "+", 
         FractionBox[
          RowBox[{"109127", " ", "s3"}], 
          RowBox[{"44800", " ", "\[Pi]"}]], "+", 
         FractionBox[
          RowBox[{
           FractionBox[
            RowBox[{"1079", " ", 
             SuperscriptBox["s2", "3"]}], 
            RowBox[{"6", " ", "s3"}]], "+", 
           FractionBox[
            RowBox[{"563", " ", "s3"}], "8"]}], 
          SuperscriptBox["\[Pi]", "3"]]}], ")"}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "2", ",", "3"}], "}"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["mu", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         FractionBox["4504", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Pi]", "4"]}]], "+", 
         FractionBox["20623", 
          RowBox[{"90", " ", 
           SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["mu", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "9855"}], "+", 
          FractionBox["2932800", 
           SuperscriptBox["\[Pi]", "4"]], "+", 
          FractionBox["579908", 
           SuperscriptBox["\[Pi]", "2"]]}], ")"}], " ", "s2"}], "2880"], "+", 
      
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"41703200", "+", 
          RowBox[{"9970862", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "-", 
          RowBox[{"196875", " ", 
           SuperscriptBox["\[Pi]", "4"]}]}], ")"}], " ", 
        SuperscriptBox["s2", "2"]}], 
       RowBox[{"537600", " ", 
        SuperscriptBox["\[Pi]", "4"]}]], "+", 
      FractionBox[
       RowBox[{"1024", " ", 
        SuperscriptBox["mu", "7"]}], 
       RowBox[{
        SuperscriptBox["\[Pi]", "3"], " ", "s3"}]], "+", 
      FractionBox[
       RowBox[{"1872", " ", 
        SuperscriptBox["mu", "5"], " ", "s2"}], 
       RowBox[{
        SuperscriptBox["\[Pi]", "3"], " ", "s3"}]], "+", 
      FractionBox[
       RowBox[{"10022", " ", 
        SuperscriptBox["mu", "3"], " ", 
        SuperscriptBox["s2", "2"]}], 
       RowBox[{"9", " ", 
        SuperscriptBox["\[Pi]", "3"], " ", "s3"}]], "+", 
      RowBox[{"mu", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"2326", " ", "s3"}], 
          RowBox[{"15", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "+", 
         FractionBox[
          RowBox[{"189799", " ", "s3"}], 
          RowBox[{"67200", " ", "\[Pi]"}]], "+", 
         FractionBox[
          RowBox[{
           FractionBox[
            RowBox[{"8515", " ", 
             SuperscriptBox["s2", "3"]}], 
            RowBox[{"48", " ", "s3"}]], "+", 
           FractionBox[
            RowBox[{"3028", " ", "s3"}], "45"]}], 
          SuperscriptBox["\[Pi]", "3"]]}], ")"}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "}"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["mu", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         FractionBox["1344", 
          SuperscriptBox["\[Pi]", "4"]], "+", 
         FractionBox["3764", 
          RowBox[{"15", " ", 
           SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["mu", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["33", "8"]}], "+", 
         FractionBox["2776", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Pi]", "4"]}]], "+", 
         FractionBox["19273", 
          RowBox[{"90", " ", 
           SuperscriptBox["\[Pi]", "2"]}]]}], ")"}], " ", "s2"}], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"7288400", "+", 
          RowBox[{"1915973", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "-", 
          RowBox[{"39375", " ", 
           SuperscriptBox["\[Pi]", "4"]}]}], ")"}], " ", 
        SuperscriptBox["s2", "2"]}], 
       RowBox[{"100800", " ", 
        SuperscriptBox["\[Pi]", "4"]}]], "+", 
      FractionBox[
       RowBox[{"1024", " ", 
        SuperscriptBox["mu", "7"]}], 
       RowBox[{
        SuperscriptBox["\[Pi]", "3"], " ", "s3"}]], "+", 
      FractionBox[
       RowBox[{"1856", " ", 
        SuperscriptBox["mu", "5"], " ", "s2"}], 
       RowBox[{
        SuperscriptBox["\[Pi]", "3"], " ", "s3"}]], "+", 
      FractionBox[
       RowBox[{"1100", " ", 
        SuperscriptBox["mu", "3"], " ", 
        SuperscriptBox["s2", "2"]}], 
       RowBox[{
        SuperscriptBox["\[Pi]", "3"], " ", "s3"}]], "+", 
      RowBox[{"mu", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"696", " ", "s3"}], 
          RowBox[{"5", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "+", 
         FractionBox[
          RowBox[{"166069", " ", "s3"}], 
          RowBox[{"50400", " ", "\[Pi]"}]], "+", 
         FractionBox[
          RowBox[{
           FractionBox[
            RowBox[{"18901", " ", 
             SuperscriptBox["s2", "3"]}], 
            RowBox[{"108", " ", "s3"}]], "+", 
           FractionBox[
            RowBox[{"941", " ", "s3"}], "15"]}], 
          SuperscriptBox["\[Pi]", "3"]]}], ")"}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"16", " ", "mu", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "945"}], "-", 
          RowBox[{"420", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["\[Pi]", "4"]}]}], ")"}]}], 
       RowBox[{"315", " ", 
        SuperscriptBox["\[Pi]", "5"]}]], "-", 
      FractionBox[
       RowBox[{"480", " ", 
        SuperscriptBox["mu", "4"]}], 
       RowBox[{
        SuperscriptBox["\[Pi]", "4"], " ", "s3"}]], "-", 
      FractionBox[
       RowBox[{"244", " ", 
        SuperscriptBox["mu", "2"], " ", "s2"}], 
       RowBox[{
        SuperscriptBox["\[Pi]", "4"], " ", "s3"}]], "-", 
      FractionBox[
       RowBox[{"43", " ", 
        SuperscriptBox["s2", "2"]}], 
       RowBox[{"3", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", "s3"}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "4"}], "}"}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["mu", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"252000", "+", 
          RowBox[{"38724", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "-", 
          RowBox[{"827", " ", 
           SuperscriptBox["\[Pi]", "4"]}]}], ")"}]}], 
       RowBox[{"315", " ", 
        SuperscriptBox["\[Pi]", "5"]}]], "+", 
      FractionBox[
       RowBox[{"3584", " ", 
        SuperscriptBox["mu", "6"]}], 
       RowBox[{
        SuperscriptBox["\[Pi]", "4"], " ", "s3"}]], "+", 
      FractionBox[
       RowBox[{"4720", " ", 
        SuperscriptBox["mu", "4"], " ", "s2"}], 
       RowBox[{
        SuperscriptBox["\[Pi]", "4"], " ", "s3"}]], "+", 
      FractionBox[
       RowBox[{"8447", " ", 
        SuperscriptBox["mu", "2"], " ", 
        SuperscriptBox["s2", "2"]}], 
       RowBox[{"5", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", "s3"}]], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"11289600", " ", 
         SuperscriptBox["\[Pi]", "6"], " ", "s3"}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1190784000"}], " ", 
          SuperscriptBox["s3", "2"]}], "-", 
         RowBox[{"81125488", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          SuperscriptBox["s3", "2"]}], "+", 
         RowBox[{"448", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"1157900", " ", 
             SuperscriptBox["s2", "3"]}], "-", 
            RowBox[{"2328503", " ", 
             SuperscriptBox["s3", "2"]}]}], ")"}]}], "+", 
         RowBox[{"105", " ", 
          SuperscriptBox["\[Pi]", "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["s3", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"24363", "+", 
               RowBox[{"1536", " ", 
                RowBox[{
                 RowBox[{"cf", "[", "4", "]"}], "[", 
                 RowBox[{"0", ",", "0"}], "]"}]}], "+", 
               RowBox[{"688", " ", 
                RowBox[{
                 RowBox[{"cf", "[", 
                  RowBox[{"1", ",", "3"}], "]"}], "[", 
                 RowBox[{"2", ",", "0"}], "]"}]}]}], ")"}]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["s2", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"96", " ", 
                RowBox[{
                 RowBox[{"cf", "[", "4", "]"}], "[", 
                 RowBox[{"0", ",", "3"}], "]"}]}], "+", 
               RowBox[{"43", " ", 
                RowBox[{
                 RowBox[{"cf", "[", 
                  RowBox[{"1", ",", "3"}], "]"}], "[", 
                 RowBox[{"2", ",", "3"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}], "+", 
      FractionBox[
       RowBox[{"mu", " ", "s2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "761841920"}], "-", 
          RowBox[{"109991904", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "-", 
          RowBox[{"288767", " ", 
           SuperscriptBox["\[Pi]", "4"]}], "+", 
          RowBox[{"210", " ", 
           SuperscriptBox["\[Pi]", "5"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"16", " ", 
              RowBox[{
               RowBox[{"cf", "[", "4", "]"}], "[", 
               RowBox[{"1", ",", "1"}], "]"}]}], "+", 
             RowBox[{"43", " ", 
              RowBox[{
               RowBox[{"cf", "[", 
                RowBox[{"1", ",", "3"}], "]"}], "[", 
               RowBox[{"3", ",", "1"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
       RowBox[{"235200", " ", 
        SuperscriptBox["\[Pi]", "5"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "2", ",", "3"}], "}"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["mu", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["2600", 
          SuperscriptBox["\[Pi]", "5"]], "+", 
         FractionBox["8629", 
          RowBox[{"15", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "-", 
         FractionBox["6091", 
          RowBox[{"420", " ", "\[Pi]"}]]}], ")"}]}], "+", 
      FractionBox[
       RowBox[{"3584", " ", 
        SuperscriptBox["mu", "6"]}], 
       RowBox[{
        SuperscriptBox["\[Pi]", "4"], " ", "s3"}]], "+", 
      FractionBox[
       RowBox[{"4640", " ", 
        SuperscriptBox["mu", "4"], " ", "s2"}], 
       RowBox[{
        SuperscriptBox["\[Pi]", "4"], " ", "s3"}]], "+", 
      FractionBox[
       RowBox[{"1649", " ", 
        SuperscriptBox["mu", "2"], " ", 
        SuperscriptBox["s2", "2"]}], 
       RowBox[{
        SuperscriptBox["\[Pi]", "4"], " ", "s3"}]], "+", 
      FractionBox[
       RowBox[{"463", " ", "s3"}], 
       RowBox[{"35", " ", 
        SuperscriptBox["\[Pi]", "6"]}]], "-", 
      FractionBox[
       RowBox[{"535763", " ", "s3"}], 
       RowBox[{"470400", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"169070", " ", 
         SuperscriptBox["s2", "3"]}], "-", 
        RowBox[{"3541", " ", 
         SuperscriptBox["s3", "2"]}]}], 
       RowBox[{"4200", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", "s3"}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{
         SuperscriptBox["s3", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"2451", "+", 
           RowBox[{"1408", " ", 
            RowBox[{
             RowBox[{"cf", "[", "4", "]"}], "[", 
             RowBox[{"0", ",", "0"}], "]"}]}], "+", 
           RowBox[{"80", " ", 
            RowBox[{
             RowBox[{"cf", "[", 
              RowBox[{"1", ",", "3"}], "]"}], "[", 
             RowBox[{"2", ",", "0"}], "]"}]}]}], ")"}]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["s2", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"88", " ", 
            RowBox[{
             RowBox[{"cf", "[", "4", "]"}], "[", 
             RowBox[{"0", ",", "3"}], "]"}]}], "+", 
           RowBox[{"5", " ", 
            RowBox[{
             RowBox[{"cf", "[", 
              RowBox[{"1", ",", "3"}], "]"}], "[", 
             RowBox[{"2", ",", "3"}], "]"}]}]}], ")"}]}]}], 
       RowBox[{"71680", " ", "s3"}]], "+", 
      FractionBox[
       RowBox[{"mu", " ", "s2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "62670720"}], "-", 
          RowBox[{"9222396", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "-", 
          RowBox[{"651857", " ", 
           SuperscriptBox["\[Pi]", "4"]}], "+", 
          RowBox[{"210", " ", 
           SuperscriptBox["\[Pi]", "5"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"44", " ", 
              RowBox[{
               RowBox[{"cf", "[", "4", "]"}], "[", 
               RowBox[{"1", ",", "1"}], "]"}]}], "+", 
             RowBox[{"15", " ", 
              RowBox[{
               RowBox[{"cf", "[", 
                RowBox[{"1", ",", "3"}], "]"}], "[", 
               RowBox[{"3", ",", "1"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
       RowBox[{"470400", " ", 
        SuperscriptBox["\[Pi]", "5"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "2", ",", "2", ",", "2"}], "}"}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["mu", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"715680", "+", 
          RowBox[{"200004", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "-", 
          RowBox[{"5671", " ", 
           SuperscriptBox["\[Pi]", "4"]}]}], ")"}]}], 
       RowBox[{"315", " ", 
        SuperscriptBox["\[Pi]", "5"]}]], "+", 
      FractionBox[
       RowBox[{"3584", " ", 
        SuperscriptBox["mu", "6"]}], 
       RowBox[{
        SuperscriptBox["\[Pi]", "4"], " ", "s3"}]], "+", 
      FractionBox[
       RowBox[{"4600", " ", 
        SuperscriptBox["mu", "4"], " ", "s2"}], 
       RowBox[{
        SuperscriptBox["\[Pi]", "4"], " ", "s3"}]], "+", 
      FractionBox[
       RowBox[{"1629", " ", 
        SuperscriptBox["mu", "2"], " ", 
        SuperscriptBox["s2", "2"]}], 
       RowBox[{
        SuperscriptBox["\[Pi]", "4"], " ", "s3"}]], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"3175200", " ", 
         SuperscriptBox["\[Pi]", "6"], " ", "s3"}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"57912960", " ", 
          SuperscriptBox["s3", "2"]}], "-", 
         RowBox[{"2066444", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          SuperscriptBox["s3", "2"]}], "+", 
         RowBox[{"7", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"12898885", " ", 
             SuperscriptBox["s2", "3"]}], "-", 
            RowBox[{"197728", " ", 
             SuperscriptBox["s3", "2"]}]}], ")"}]}], "+", 
         RowBox[{"420", " ", 
          SuperscriptBox["\[Pi]", "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["s3", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"207", "+", 
               RowBox[{"186", " ", 
                RowBox[{
                 RowBox[{"cf", "[", "4", "]"}], "[", 
                 RowBox[{"0", ",", "0"}], "]"}]}], "+", 
               RowBox[{"5", " ", 
                RowBox[{
                 RowBox[{"cf", "[", 
                  RowBox[{"1", ",", "3"}], "]"}], "[", 
                 RowBox[{"2", ",", "0"}], "]"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["s2", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"186", " ", 
                RowBox[{
                 RowBox[{"cf", "[", "4", "]"}], "[", 
                 RowBox[{"0", ",", "3"}], "]"}]}], "+", 
               RowBox[{"5", " ", 
                RowBox[{
                 RowBox[{"cf", "[", 
                  RowBox[{"1", ",", "3"}], "]"}], "[", 
                 RowBox[{"2", ",", "3"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}], "+", 
      FractionBox[
       RowBox[{"mu", " ", "s2", " ", 
        RowBox[{"(", 
         RowBox[{"678720", "-", 
          RowBox[{"19175774", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "-", 
          RowBox[{"794163", " ", 
           SuperscriptBox["\[Pi]", "4"]}], "+", 
          RowBox[{"1260", " ", 
           SuperscriptBox["\[Pi]", "5"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"31", " ", 
              RowBox[{
               RowBox[{"cf", "[", "4", "]"}], "[", 
               RowBox[{"1", ",", "1"}], "]"}]}], "+", 
             RowBox[{"5", " ", 
              RowBox[{
               RowBox[{"cf", "[", 
                RowBox[{"1", ",", "3"}], "]"}], "[", 
               RowBox[{"3", ",", "1"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
       RowBox[{"1587600", " ", 
        SuperscriptBox["\[Pi]", "5"]}]]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.785090190314775*^9, 3.785090215735797*^9}, 
   3.78509024768067*^9, 3.7850903419556704`*^9, 3.7850905149624043`*^9, 
   3.788702485170807*^9, 3.788702591329*^9, 3.7887027980337954`*^9, 
   3.7958884857069483`*^9, 3.796048059932005*^9, 3.796048182042939*^9, 
   3.7960494529986973`*^9},
 CellLabel->
  "Out[128]=",ExpressionUUID->"c0988699-3487-47de-a441-493c619f9f25"]
}, Open  ]]
},
WindowSize->{2504, 1284},
WindowMargins->{{28, Automatic}, {-48, Automatic}},
Magnification:>1.5 Inherited,
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 347, 7, 46, "Input",ExpressionUUID->"f7773b60-6acc-4db7-b1fd-68fee6dbf0f8"],
Cell[CellGroupData[{
Cell[930, 31, 543, 12, 46, "Input",ExpressionUUID->"87d731cf-8ede-4fd9-ae1c-1e144de7d5e1",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[1476, 45, 234, 4, 46, "Input",ExpressionUUID->"aad8cc6c-7f1c-4fdb-bee8-3d6cd284f551",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[1713, 51, 614, 11, 46, "Input",ExpressionUUID->"cd770bfd-86af-4448-b8d5-2c2013369952",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[2330, 64, 540, 11, 46, "Input",ExpressionUUID->"b865d389-4631-4bc2-9457-001db9e1db86",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[2873, 77, 455, 11, 46, "Input",ExpressionUUID->"4c4036ad-ef6a-4428-a56a-7b22a7fd8472",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[3331, 90, 453, 11, 46, "Input",ExpressionUUID->"fe0efc2f-e25b-4995-b2b8-c60b152209b9",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[3787, 103, 671, 15, 46, "Input",ExpressionUUID->"7e63c557-582e-43fd-ae0f-4635e68a8c41",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[4461, 120, 694, 16, 46, "Input",ExpressionUUID->"3026054e-de48-4e36-b35d-71b69848779f",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[5158, 138, 345, 7, 46, "Input",ExpressionUUID->"3fd2673e-2ad7-42b7-8c68-67cbd7ade49e",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[5506, 147, 763, 16, 46, "Input",ExpressionUUID->"a36884a4-a13c-4994-aa59-5fae9539b36e",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[6272, 165, 1007, 27, 46, "Input",ExpressionUUID->"4a7794d3-9115-4a4e-b363-ee42d926d991",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[7282, 194, 1037, 25, 46, "Input",ExpressionUUID->"284a4ccb-046f-4bb5-93ff-0b3962d1b3b9",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[8322, 221, 425, 7, 46, "Input",ExpressionUUID->"9dd8ea56-8cc7-407c-8430-299299dbcc75",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[8750, 230, 680, 16, 46, "Input",ExpressionUUID->"f7f2955d-60d5-4f4a-b35d-a8930fead6a5",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[9433, 248, 443, 8, 46, "Input",ExpressionUUID->"0f2852b1-c2e6-402a-92b0-aaae8ee94e6d",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[9879, 258, 285, 5, 46, "Input",ExpressionUUID->"c6a5a2e2-79a5-44ad-897c-48bc9dd92360",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[10167, 265, 491, 11, 46, "Input",ExpressionUUID->"249a89d2-7ff1-46cb-a725-0f1681b171e7",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[10661, 278, 805, 19, 46, "Input",ExpressionUUID->"bdbc817f-6b16-40ae-9b44-0b1979c087ba",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[11469, 299, 697, 18, 46, "Input",ExpressionUUID->"8a536bd1-2483-457e-a73d-09e100a7cae3",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[12169, 319, 707, 18, 46, "Input",ExpressionUUID->"d48a3824-fbd7-43dc-b41e-ff8b70ddc84b",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[12879, 339, 698, 18, 46, "Input",ExpressionUUID->"5ef83a68-3f2e-4eef-b484-031a571ec7d9",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[13580, 359, 751, 19, 46, "Input",ExpressionUUID->"df054308-10d1-494e-8e60-1efa905481c5",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[14334, 380, 2162, 60, 140, "Input",ExpressionUUID->"2f8cc448-0a06-4c46-9293-a110ad78b9dc",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[16499, 442, 1412, 40, 78, "Input",ExpressionUUID->"14d004fd-e240-4a78-936e-d11f66f706e9",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[17914, 484, 2177, 59, 109, "Input",ExpressionUUID->"f2f938af-7904-4629-9d33-3528bb06e6b9",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[20094, 545, 1924, 56, 140, "Input",ExpressionUUID->"981d9f38-2442-444f-a686-fe9090238cb5",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[22021, 603, 2852, 73, 140, "Input",ExpressionUUID->"94253359-d7d2-4a75-86b0-208b77ddd422",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Closed]],
Cell[CellGroupData[{
Cell[24910, 681, 557, 10, 38, "Input",ExpressionUUID->"29cba444-c860-4d51-886d-1eab1748a257",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[25470, 693, 810, 21, 46, "Input",ExpressionUUID->"67c8ca7c-23b0-4704-a0eb-abe5ccb1d4d2",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[26283, 716, 494, 13, 46, "Input",ExpressionUUID->"18666bdd-330e-4230-b61a-dd454f0163a2",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}]
}, Closed]],
Cell[26792, 732, 276, 5, 38, "Input",ExpressionUUID->"582db9c7-74a5-49ee-9182-c435a40f03fd"],
Cell[CellGroupData[{
Cell[27093, 741, 395, 10, 46, "Input",ExpressionUUID->"ee2a7db2-e22f-459f-aa94-0659d2b64c92"],
Cell[27491, 753, 6159, 200, 329, "Output",ExpressionUUID->"5fda47ff-8e7e-47cc-bd7f-07a8773d7d96"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33687, 958, 557, 12, 46, "Input",ExpressionUUID->"41af6940-3331-427d-9e0d-c85e6223e1ea",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[34247, 972, 284, 5, 46, "Input",ExpressionUUID->"4de8aef2-3b57-48f5-ad54-c15f0e4fbd90",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[34534, 979, 305, 6, 46, "Input",ExpressionUUID->"dcecd72a-13de-4c37-9563-f33162d6122b",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[34842, 987, 414, 10, 46, "Input",ExpressionUUID->"efb6b674-5269-4f7b-9a4c-eb5932ee9105",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[35259, 999, 664, 16, 46, "Input",ExpressionUUID->"02dc1e6a-8918-4e08-bd5b-8843d32f2dbb",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[35926, 1017, 449, 8, 46, "Input",ExpressionUUID->"fcf2cd80-0378-4629-a4ab-66837915a8c8",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[36378, 1027, 2127, 52, 109, "Input",ExpressionUUID->"a8edae17-ea75-4df3-862c-aa7fcdd06dd2",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[38508, 1081, 662, 11, 46, "Input",ExpressionUUID->"9576139f-ff0f-45c7-8aa9-4692832239d6",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[39173, 1094, 391, 9, 46, "Input",ExpressionUUID->"8f8461e8-1dbf-4b0f-a175-5cbd5c510a6f",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[39567, 1105, 525, 13, 46, "Input",ExpressionUUID->"b266ae4b-9e87-4f82-94cb-9b26817cd824",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[40095, 1120, 555, 11, 46, "Input",ExpressionUUID->"d2c7cb2a-b4cc-4d84-be5d-6ce75dfcca7e",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[40653, 1133, 437, 9, 46, "Input",ExpressionUUID->"f76ac818-c592-4406-87c2-914ded3e4f6d",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[41093, 1144, 567, 13, 46, "Input",ExpressionUUID->"48f5beba-2614-44f5-84f3-e038759cad6e",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[41663, 1159, 664, 16, 46, "Input",ExpressionUUID->"e566406f-f802-427c-a4f7-4686623ef158",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[42330, 1177, 681, 12, 46, "Input",ExpressionUUID->"e8ce1705-9cc4-48b3-87bc-bcb801ac4428",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[43014, 1191, 573, 13, 46, "Input",ExpressionUUID->"a86535d7-3220-48d1-b763-ea8c31531ce6",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[43590, 1206, 1991, 52, 109, "Input",ExpressionUUID->"24877473-f391-40ff-8e14-89f912a67d02",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[45584, 1260, 1490, 40, 78, "Input",ExpressionUUID->"ee18d836-b218-4c10-a62c-ff5702aeee35",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}]
}, Closed]],
Cell[47089, 1303, 327, 6, 38, "Input",ExpressionUUID->"472512b7-25b1-4926-a72c-452e4f4caea6"],
Cell[CellGroupData[{
Cell[47441, 1313, 431, 11, 46, "Input",ExpressionUUID->"88895f83-1cdc-468e-b29f-d5318b7375e6"],
Cell[47875, 1326, 3247, 102, 179, "Output",ExpressionUUID->"7071740d-788f-41e3-b27f-3f758a4ab318"]
}, Open  ]],
Cell[CellGroupData[{
Cell[51159, 1433, 362, 7, 46, "Input",ExpressionUUID->"ac8f7cfa-93ad-4ab9-8d42-dbbc4b53b70c",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[51524, 1442, 374, 6, 46, "Input",ExpressionUUID->"ef66231d-50a8-4d83-a084-b08edf04d169",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[51901, 1450, 477, 11, 46, "Input",ExpressionUUID->"b1e7ad42-35b6-4adb-947e-14158a899d94",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[52381, 1463, 481, 11, 46, "Input",ExpressionUUID->"5cb0771e-6cd0-4b9b-b113-c508cd87d384",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[52865, 1476, 642, 13, 46, "Input",ExpressionUUID->"021570ff-3d22-418d-891b-d098dcb7f82c",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[53510, 1491, 1019, 24, 46, "Input",ExpressionUUID->"3dbb8157-b466-4f21-a3b8-99fbbcf1c591",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[54532, 1517, 1020, 24, 46, "Input",ExpressionUUID->"c858d629-f052-4733-b061-ba0d8d473b71",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[55555, 1543, 329, 6, 46, "Input",ExpressionUUID->"8bf6e6b7-5cfe-405e-888b-f07c8c2466e8",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[55887, 1551, 788, 18, 46, "Input",ExpressionUUID->"3de9340f-af7e-4405-ad69-3055be8bfb75",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[56678, 1571, 692, 13, 46, "Input",ExpressionUUID->"3ac271f2-0511-45a7-ad94-5f4a296e6ee9",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[57373, 1586, 285, 5, 46, "Input",ExpressionUUID->"8a6b6650-215d-4c0f-81ad-34b0e8f67452",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[57661, 1593, 698, 17, 46, "Input",ExpressionUUID->"99da9b43-bafe-4922-945f-4bab1ceee81e",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[58362, 1612, 307, 6, 46, "Input",ExpressionUUID->"44de1158-2e9d-4588-adee-e2d5446076dd",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[58672, 1620, 305, 6, 46, "Input",ExpressionUUID->"779e5c37-b69d-4dbd-87de-836ab55db6e8",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[58980, 1628, 333, 7, 46, "Input",ExpressionUUID->"151594eb-114b-48c6-b3af-8c2b0963f609",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[59316, 1637, 415, 8, 46, "Input",ExpressionUUID->"6c9cc4e6-55b9-47c0-ad5e-5ed1480cf2ba",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[59734, 1647, 853, 24, 46, "Input",ExpressionUUID->"f0ce235d-6362-493e-b4cd-f71575a0ad81",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[60590, 1673, 489, 9, 46, "Input",ExpressionUUID->"27031dfc-5018-4d26-8f87-11b39373da0e",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[61082, 1684, 696, 18, 46, "Input",ExpressionUUID->"bcd22f29-8e05-4c4c-91af-66cfabcde737",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[61781, 1704, 614, 14, 46, "Input",ExpressionUUID->"0eb04249-0686-4683-b572-6af982ae0dc6",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[62398, 1720, 377, 7, 46, "Input",ExpressionUUID->"a4eab96b-880d-45cf-9fcd-fc0d52c8830d",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[62778, 1729, 394, 7, 46, "Input",ExpressionUUID->"dafce443-0e08-48c2-a962-9fed9dacde2e",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[63175, 1738, 671, 17, 46, "Input",ExpressionUUID->"d3741a13-02bb-4eef-a9db-0a286b1c2126",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[63849, 1757, 895, 24, 46, "Input",ExpressionUUID->"2c2f9d0e-7649-42f1-b3c6-f6318e61bc7b",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[64747, 1783, 765, 19, 46, "Input",ExpressionUUID->"1b8cf910-4f4f-42cf-ad95-8ae1fe2d5a3f",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[65515, 1804, 1425, 39, 109, "Input",ExpressionUUID->"db0bbe70-788d-408d-9bb7-8ced08726d34",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[66943, 1845, 856, 21, 46, "Input",ExpressionUUID->"0b5a7116-a86a-4f71-8788-96275b8ed254",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}]
}, Closed]],
Cell[CellGroupData[{
Cell[67836, 1871, 547, 9, 38, "Input",ExpressionUUID->"cf42f957-7eb1-4e72-a822-1e2eeaf81736",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.}],
Cell[68386, 1882, 406, 7, 46, "Input",ExpressionUUID->"3eb4fc40-1aa3-4e22-a0f9-35fdd1036773",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.}],
Cell[68795, 1891, 351, 7, 46, "Input",ExpressionUUID->"10666c34-cd85-4ba3-9508-6e69ab715bed",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.}],
Cell[69149, 1900, 560, 13, 46, "Input",ExpressionUUID->"89582862-41c7-4fbd-981a-43e2ecaf7ddf",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.}],
Cell[69712, 1915, 536, 9, 46, "Input",ExpressionUUID->"95fb11d9-4320-4d3e-b8cd-ee08305c27ca",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.}],
Cell[70251, 1926, 605, 14, 46, "Input",ExpressionUUID->"973577e0-72e9-47f7-b7b3-d9299258f0b8",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.}],
Cell[70859, 1942, 382, 6, 46, "Input",ExpressionUUID->"ec28eb8e-5904-47cf-8df7-a42b75154c5c",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.}],
Cell[71244, 1950, 916, 16, 46, "Input",ExpressionUUID->"acc58858-9a65-4363-8d9a-7af4d3e21bda",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.}],
Cell[72163, 1968, 439, 9, 46, "Input",ExpressionUUID->"cdc9ab63-5109-4103-9c8d-932d70c7d400",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.}],
Cell[72605, 1979, 396, 7, 46, "Input",ExpressionUUID->"26e7478c-4a07-4347-bbf6-9286d28f23cb",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.}],
Cell[73004, 1988, 1461, 36, 46, "Input",ExpressionUUID->"d7bce09a-7493-4a5a-a7e8-37c6a1171f1e",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.}],
Cell[74468, 2026, 2773, 75, 140, "Input",ExpressionUUID->"6be5037a-1f19-4562-bacb-14ebe20a0210",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.}],
Cell[77244, 2103, 328, 6, 46, "Input",ExpressionUUID->"2f576508-6927-4a0e-b409-f38cc4d8ff39",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.}],
Cell[77575, 2111, 501, 13, 46, "Input",ExpressionUUID->"033737f4-bbfc-4b3e-a88a-4eb6bea5a80a",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.}],
Cell[78079, 2126, 1670, 41, 78, "Input",ExpressionUUID->"7ea3be8e-4a4d-428f-98b9-1093604c6805",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.}],
Cell[79752, 2169, 325, 6, 46, "Input",ExpressionUUID->"43761159-137b-4f47-a32d-5c470c3a8062",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.}],
Cell[80080, 2177, 3710, 96, 171, "Input",ExpressionUUID->"3a567766-95ad-41a3-9c92-3770c4f5d99c",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.}],
Cell[83793, 2275, 378, 8, 46, "Input",ExpressionUUID->"332129a9-26e5-41c4-a51e-fe8517f50167",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.}],
Cell[84174, 2285, 1482, 31, 46, "Input",ExpressionUUID->"b0a73a81-6375-4155-9eb0-1f076650ab40",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.}],
Cell[85659, 2318, 717, 20, 46, "Input",ExpressionUUID->"6af80d8a-9336-4d2c-9ff8-448ff68071f3",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.}],
Cell[86379, 2340, 396, 9, 46, "Input",ExpressionUUID->"c4067e18-7c0b-4583-ba74-a94f21a18241",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.}],
Cell[86778, 2351, 295, 6, 46, "Input",ExpressionUUID->"fd949384-35c8-4c52-86d1-d547592a0d23",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.}],
Cell[87076, 2359, 1580, 37, 46, "Input",ExpressionUUID->"0dd71a46-3787-4603-9cce-eda6f45c4f4d",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.}],
Cell[88659, 2398, 797, 19, 46, "Input",ExpressionUUID->"f02bdd81-b8ec-484c-a013-7afdb0a827ca",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.}],
Cell[89459, 2419, 573, 15, 46, "Input",ExpressionUUID->"c8ab968d-ae7b-4052-ba41-049888c804cd",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.}],
Cell[90035, 2436, 356, 8, 46, "Input",ExpressionUUID->"2851f40f-936c-4ab9-82eb-8bf81a82039c",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.}],
Cell[90394, 2446, 582, 16, 46, "Input",ExpressionUUID->"8bcd62cd-8175-4470-a808-d574d6eef47c",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.}],
Cell[90979, 2464, 480, 13, 46, "Input",ExpressionUUID->"3c39fc34-05c4-4bcb-9c98-626882aeed4b",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.}],
Cell[91462, 2479, 391, 10, 46, "Input",ExpressionUUID->"5555bef1-312f-49c2-92c6-980c58401457",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.}]
}, Closed]],
Cell[CellGroupData[{
Cell[91890, 2494, 612, 12, 38, "Input",ExpressionUUID->"f3122a2a-94cf-48da-b475-a08ba6edae99",
 CellGroupingRules->{"GroupTogetherGrouping", 10005.}],
Cell[92505, 2508, 683, 18, 46, "Input",ExpressionUUID->"608c19f4-2c4e-4d9a-bc03-e4055f6edf9d",
 CellGroupingRules->{"GroupTogetherGrouping", 10005.}]
}, Closed]],
Cell[CellGroupData[{
Cell[93225, 2531, 549, 13, 38, "Input",ExpressionUUID->"bac0a437-e6ff-4586-b0cc-08033bf99ce9"],
Cell[93777, 2546, 4698, 142, 324, "Output",ExpressionUUID->"ecd0529a-7d8d-4052-aae3-63ff4e67c3f1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[98512, 2693, 624, 12, 46, "Input",ExpressionUUID->"b4993268-2bdd-4200-9de6-e759ef084ec7",
 CellGroupingRules->{"GroupTogetherGrouping", 10005.}],
Cell[99139, 2707, 674, 16, 46, "Input",ExpressionUUID->"4fff4b9c-58aa-4892-96c9-8e66caf66a04",
 CellGroupingRules->{"GroupTogetherGrouping", 10005.}]
}, Closed]],
Cell[CellGroupData[{
Cell[99850, 2728, 648, 12, 38, "Input",ExpressionUUID->"bd81c67d-78a1-49a0-87b1-12d8b2755dd6",
 CellGroupingRules->{"GroupTogetherGrouping", 10006.}],
Cell[100501, 2742, 724, 16, 46, "Input",ExpressionUUID->"a15381ba-7e85-47b5-b9f6-03a100d144f9",
 CellGroupingRules->{"GroupTogetherGrouping", 10006.}]
}, Closed]],
Cell[CellGroupData[{
Cell[101262, 2763, 670, 12, 38, "Input",ExpressionUUID->"4af0a81c-3941-4737-b0ef-14d60e2d3d64",
 CellGroupingRules->{"GroupTogetherGrouping", 10007.}],
Cell[101935, 2777, 722, 16, 46, "Input",ExpressionUUID->"5e64cfae-bb1d-4e08-9046-9ab8e7e823da",
 CellGroupingRules->{"GroupTogetherGrouping", 10007.}]
}, Closed]],
Cell[CellGroupData[{
Cell[102694, 2798, 700, 13, 38, "Input",ExpressionUUID->"a0132509-e552-409a-b9ea-64dff483eab6",
 CellGroupingRules->{"GroupTogetherGrouping", 10008.}],
Cell[103397, 2813, 817, 19, 46, "Input",ExpressionUUID->"d66a8a52-2b3f-4d10-891f-9fdbc610b05d",
 CellGroupingRules->{"GroupTogetherGrouping", 10008.}]
}, Closed]],
Cell[104229, 2835, 325, 7, 38, "Input",ExpressionUUID->"b06f8596-3f4c-4b5c-a862-c1c3b57b0cd5"],
Cell[104557, 2844, 337, 7, 46, "Input",ExpressionUUID->"6f9d4a76-982f-4660-8cce-8533072bc3c4"],
Cell[CellGroupData[{
Cell[104919, 2855, 548, 13, 46, "Input",ExpressionUUID->"a1b4ea50-d2b2-417c-837e-864614b2d48c"],
Cell[105470, 2870, 1898, 59, 84, "Output",ExpressionUUID->"73cac3df-d1f8-4a6e-b549-2cc612e4f74f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[107405, 2934, 543, 15, 46, "Input",ExpressionUUID->"b7641b60-e7ab-4125-b6d5-138c23cbb411"],
Cell[107951, 2951, 1511, 49, 79, "Output",ExpressionUUID->"48523a6f-f77d-462e-a880-900bff492f16"]
}, Open  ]],
Cell[109477, 3003, 309, 6, 46, "Input",ExpressionUUID->"9c12b423-112f-4238-8ff2-e915df16aba2"],
Cell[109789, 3011, 511, 15, 46, "Input",ExpressionUUID->"7d961e2b-3c3e-4bc0-9f28-6f50627fe037"],
Cell[110303, 3028, 236, 5, 46, "Input",ExpressionUUID->"03246207-f757-44b2-9207-c3252ec21e27"],
Cell[CellGroupData[{
Cell[110564, 3037, 850, 20, 46, "Input",ExpressionUUID->"7d394a52-1291-4d69-ae7c-a0c1adc56665"],
Cell[111417, 3059, 73977, 2227, 3670, "Output",ExpressionUUID->"c0988699-3487-47de-a441-493c619f9f25"]
}, Open  ]]
}
]
*)



==> AlgebraA1.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    164970,       4375]
NotebookOptionsPosition[    145746,       4089]
NotebookOutlinePosition[    146113,       4105]
CellTagsIndexPosition[    146070,       4102]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "The", " ", "generators", " ", "are", " ", "denoted", " ", "as", " ", 
   RowBox[{"t", "[", 
    RowBox[{"a", ",", "b"}], "]"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.7881760584837437`*^9, 3.788176068652852*^9}, 
   3.7885224097548027`*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"f7773b60-6acc-4db7-b1fd-68fee6dbf0f8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"op", "[", "...", "]"}], " ", "represents", " ", "the", " ", 
    "non"}], "-", 
   RowBox[{
   "commutative", " ", "product", " ", "of", " ", "algebra", " ", 
    "elements"}]}], " ", "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.78394436434443*^9, 3.78394439230247*^9}, {
   3.788176000138569*^9, 3.7881760026125298`*^9}, 3.795890928451167*^9},
 CellLabel->"In[2]:=",ExpressionUUID->"9d4444f0-9e86-4a31-898f-fd7b10375a64"],

Cell[BoxData[
 RowBox[{"Clear", "[", "op", "]"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{3.795890928451285*^9},
 CellLabel->"In[3]:=",ExpressionUUID->"aad8cc6c-7f1c-4fdb-bee8-3d6cd284f551"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Associativity", ",", " ", "distributivity", ",", " ", 
   RowBox[{
    RowBox[{"etc", ".", " ", "reduce"}], " ", "everything", " ", "to", " ", 
    "linear", " ", "combinations", " ", "of", " ", "monomials", " ", "in", 
    " ", "the", " ", 
    RowBox[{"t", "'"}], "s"}]}], " ", "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.783944523988949*^9, 3.7839445504673243`*^9}, {
   3.7881761091328*^9, 3.788176123251484*^9}, 3.78852241726915*^9, 
   3.795890928451373*^9},
 CellLabel->"In[4]:=",ExpressionUUID->"cd770bfd-86af-4448-b8d5-2c2013369952"],

Cell[BoxData[
 RowBox[{
  RowBox[{"op", "[", 
   RowBox[{"a___", ",", 
    RowBox[{"op", "[", "b___", "]"}], ",", "c___"}], "]"}], ":=", 
  RowBox[{"op", "[", 
   RowBox[{"a", ",", "b", ",", "c"}], "]"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.783943525817219*^9, 3.783943530549387*^9}, {
   3.78394356809711*^9, 3.7839435718456697`*^9}, {3.783943644749927*^9, 
   3.783943655236927*^9}, 3.795890928451462*^9},
 CellLabel->"In[5]:=",ExpressionUUID->"b865d389-4631-4bc2-9457-001db9e1db86"],

Cell[BoxData[
 RowBox[{
  RowBox[{"op", "[", 
   RowBox[{
    RowBox[{"op", "[", 
     RowBox[{"a_", ",", "b_"}], "]"}], ",", "c_"}], "]"}], ":=", 
  RowBox[{"op", "[", 
   RowBox[{"a", ",", "b", ",", "c"}], "]"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.7839428326624813`*^9, 3.783942844230852*^9}, 
   3.795890928451585*^9},
 CellLabel->"In[6]:=",ExpressionUUID->"4c4036ad-ef6a-4428-a56a-7b22a7fd8472"],

Cell[BoxData[
 RowBox[{
  RowBox[{"op", "[", 
   RowBox[{"a_", ",", 
    RowBox[{"op", "[", 
     RowBox[{"b_", ",", "c_"}], "]"}]}], "]"}], ":=", 
  RowBox[{"op", "[", 
   RowBox[{"a", ",", "b", ",", "c"}], "]"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.7839428514373913`*^9, 3.783942860646037*^9}, 
   3.795890928451709*^9},
 CellLabel->"In[7]:=",ExpressionUUID->"fe0efc2f-e25b-4995-b2b8-c60b152209b9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"op", "[", 
   RowBox[{"a___", ",", 
    RowBox[{"b_", "+", "c_"}], ",", "d___"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"op", "[", 
    RowBox[{"a", ",", "b", ",", "d"}], "]"}], "+", 
   RowBox[{"op", "[", 
    RowBox[{"a", ",", "c", ",", "d"}], "]"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.783940548360265*^9, 3.783940573387053*^9}, {
   3.783942491373695*^9, 3.783942504916018*^9}, {3.783942877325947*^9, 
   3.783942888196589*^9}, {3.78493360206068*^9, 3.784933612936778*^9}, 
   3.795890928451805*^9},
 CellLabel->"In[8]:=",ExpressionUUID->"7e63c557-582e-43fd-ae0f-4635e68a8c41"],

Cell[BoxData[
 RowBox[{
  RowBox[{"op", "[", 
   RowBox[{"a___", ",", 
    RowBox[{"b_", "*", "c_"}], ",", "d___"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"b", " ", 
    RowBox[{"op", "[", 
     RowBox[{"a", ",", "c", ",", "d"}], "]"}]}], "/;", 
   RowBox[{"FreeQ", "[", 
    RowBox[{"b", ",", "t"}], "]"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.783940581891111*^9, 3.783940622130988*^9}, {
   3.783941399489131*^9, 3.783941399525929*^9}, {3.783942507552845*^9, 
   3.783942513643127*^9}, {3.7839428924512987`*^9, 3.783942900524008*^9}, 
   3.7958909284519053`*^9},
 CellLabel->"In[9]:=",ExpressionUUID->"3026054e-de48-4e36-b35d-71b69848779f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"op", "[", 
   RowBox[{"a___", ",", "0", ",", "b___"}], "]"}], ":=", "0"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.783943469533286*^9, 3.783943484668284*^9}, 
   3.795890928451976*^9},
 CellLabel->"In[10]:=",ExpressionUUID->"3fd2673e-2ad7-42b7-8c68-67cbd7ade49e"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Monomials", " ", "in", " ", "the", " ", 
   RowBox[{"t", "'"}], "s", " ", "are", " ", "reordered", " ", "in", " ", "a",
    " ", "canonical", " ", "way", " ", "using", " ", "the", " ", "commutator",
    " ", 
   RowBox[{"co", "[", 
    RowBox[{
     RowBox[{"t", "[", 
      RowBox[{"a", ",", "b"}], "]"}], ",", 
     RowBox[{"t", "[", 
      RowBox[{"c", ",", "d"}], "]"}]}], "]"}], " ", "computed", " ", 
   "below"}], " ", "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.783944600044347*^9, 3.783944605730987*^9}, {
   3.788176099581337*^9, 3.788176157419312*^9}, 3.795890928452029*^9},
 CellLabel->"In[11]:=",ExpressionUUID->"a36884a4-a13c-4994-aa59-5fae9539b36e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"reQ", "[", 
   RowBox[{
    RowBox[{"t", "[", 
     RowBox[{"a_", ",", "b_"}], "]"}], ",", 
    RowBox[{"t", "[", 
     RowBox[{"c_", ",", "d_"}], "]"}]}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"a", "+", "b"}], "<", 
     RowBox[{"c", "+", "d"}]}], ",", "False", ",", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"a", "+", "b"}], ">", 
       RowBox[{"c", "+", "d"}]}], ",", "True", ",", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"a", "<", "c"}], ",", "True", ",", "False"}], "]"}]}], 
     "]"}]}], "]"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.78343577861694*^9, 3.7834359189838543`*^9}, {
   3.783436329389089*^9, 3.783436337454424*^9}, {3.7834414754024487`*^9, 
   3.7834415270243397`*^9}, {3.783812247612893*^9, 3.783812247954496*^9}, 
   3.795890928452094*^9},
 CellLabel->"In[12]:=",ExpressionUUID->"4a7794d3-9115-4a4e-b363-ee42d926d991"],

Cell[BoxData[
 RowBox[{
  RowBox[{"op", "[", 
   RowBox[{"a___", ",", "b_", ",", "c_", ",", "d___"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"op", "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "=", 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"op", "[", 
         RowBox[{"a", ",", "c", ",", "b", ",", "d"}], "]"}], "-", 
        RowBox[{"op", "[", 
         RowBox[{"a", ",", 
          RowBox[{"co", "[", 
           RowBox[{"c", ",", "b"}], "]"}], ",", "d"}], "]"}]}], ",", 
       RowBox[{"op", "[", "___", "]"}], ",", "Simplify"}], "]"}]}], ")"}], "/;", 
   RowBox[{"reQ", "[", 
    RowBox[{"b", ",", "c"}], "]"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.784240349184369*^9, 3.784240417829218*^9}, {
   3.784240611432073*^9, 3.784240613362389*^9}, {3.784933633640443*^9, 
   3.7849336352011538`*^9}, 3.7958909284521627`*^9},
 CellLabel->"In[13]:=",ExpressionUUID->"284a4ccb-046f-4bb5-93ff-0b3962d1b3b9"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Useful", " ", "shorthand"}], " ", "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.7842404297159758`*^9, 3.7842404350024767`*^9}, {
   3.784240475162819*^9, 3.7842404761894207`*^9}, {3.788176241934157*^9, 
   3.788176244880644*^9}, 3.795890928452222*^9},
 CellLabel->"In[14]:=",ExpressionUUID->"9dd8ea56-8cc7-407c-8430-299299dbcc75"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cm", "[", 
   RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"op", "[", 
      RowBox[{"a", ",", "b"}], "]"}], "-", 
     RowBox[{"op", "[", 
      RowBox[{"b", ",", "a"}], "]"}]}], ",", 
    RowBox[{"op", "[", "___", "]"}], ",", "Simplify"}], "]"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.783941779168151*^9, 3.7839418054399633`*^9}, {
   3.784240723916099*^9, 3.784240733371419*^9}, {3.784933640881918*^9, 
   3.784933642310701*^9}, 3.795890928452273*^9},
 CellLabel->"In[15]:=",ExpressionUUID->"f7f2955d-60d5-4f4a-b35d-a8930fead6a5"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Recursive", " ", "definition", " ", "of", " ", "the", " ", "commutators", 
   " ", "commutators"}], " ", "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.783944610980788*^9, 3.783944618663957*^9}, {
   3.788176256154797*^9, 3.788176282547307*^9}, 3.795890928452322*^9},
 CellLabel->"In[16]:=",ExpressionUUID->"0f2852b1-c2e6-402a-92b0-aaae8ee94e6d"],

Cell[BoxData[
 RowBox[{"Clear", "[", "co", "]"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.788176285394685*^9, 3.788176288712935*^9}, 
   3.795890928452382*^9},
 CellLabel->"In[17]:=",ExpressionUUID->"c6a5a2e2-79a5-44ad-897c-48bc9dd92360"],

Cell[BoxData[
 RowBox[{
  RowBox[{"co", "[", 
   RowBox[{
    RowBox[{"t", "[", 
     RowBox[{"0", ",", "0"}], "]"}], ",", 
    RowBox[{"t", "[", 
     RowBox[{"a_", ",", "b_"}], "]"}]}], "]"}], ":=", "0"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.783803647371772*^9, 3.783803661812903*^9}, {
   3.783803818762354*^9, 3.7838038351403713`*^9}, 3.795890928452444*^9},
 CellLabel->"In[18]:=",ExpressionUUID->"249a89d2-7ff1-46cb-a725-0f1681b171e7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"co", "[", 
   RowBox[{
    RowBox[{"t", "[", 
     RowBox[{"2", ",", "0"}], "]"}], ",", 
    RowBox[{"t", "[", 
     RowBox[{"a_", ",", "b_"}], "]"}]}], "]"}], ":=", 
  RowBox[{"b", " ", 
   RowBox[{"op", "[", 
    RowBox[{"t", "[", 
     RowBox[{
      RowBox[{"a", "+", "1"}], ",", 
      RowBox[{"b", "-", "1"}]}], "]"}], "]"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.783795904394318*^9, 3.783795908510096*^9}, 
   3.783796288138095*^9, 3.783796334316071*^9, {3.783803948318591*^9, 
   3.783803957636311*^9}, 3.788522485355506*^9, 3.7958909284525347`*^9},
 CellLabel->"In[19]:=",ExpressionUUID->"d48a3824-fbd7-43dc-b41e-ff8b70ddc84b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"co", "[", 
   RowBox[{
    RowBox[{"t", "[", 
     RowBox[{"1", ",", "1"}], "]"}], ",", 
    RowBox[{"t", "[", 
     RowBox[{"a_", ",", "b_"}], "]"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"1", "/", "2"}], 
   RowBox[{"(", 
    RowBox[{"b", "-", "a"}], ")"}], 
   RowBox[{"op", "[", " ", 
    RowBox[{"t", "[", 
     RowBox[{"a", ",", "b"}], "]"}], "]"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.783795914761567*^9, 3.7837959212907677`*^9}, 
   3.78379628923022*^9, 3.783796335951975*^9, {3.783803960685383*^9, 
   3.783803970925612*^9}, {3.788522488280036*^9, 3.788522488684105*^9}, 
   3.7958909284525957`*^9},
 CellLabel->"In[20]:=",ExpressionUUID->"5ef83a68-3f2e-4eef-b484-031a571ec7d9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"co", "[", 
   RowBox[{
    RowBox[{"t", "[", 
     RowBox[{"0", ",", "2"}], "]"}], ",", 
    RowBox[{"t", "[", 
     RowBox[{"a_", ",", "b_"}], "]"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", "a"}], " ", 
   RowBox[{"op", "[", 
    RowBox[{"t", "[", 
     RowBox[{
      RowBox[{"a", "-", "1"}], ",", 
      RowBox[{"b", "+", "1"}]}], "]"}], "]"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.783795924223112*^9, 3.783795933806478*^9}, 
   3.78379629088196*^9, {3.783796337661929*^9, 3.783796339057485*^9}, {
   3.78380699502304*^9, 3.783807005733255*^9}, {3.7885224904514647`*^9, 
   3.788522490866919*^9}, 3.7958909284526587`*^9},
 CellLabel->"In[21]:=",ExpressionUUID->"df054308-10d1-494e-8e60-1efa905481c5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"co", "[", 
   RowBox[{
    RowBox[{"t", "[", 
     RowBox[{"c_", ",", 
      RowBox[{"d_", "?", "Positive"}]}], "]"}], ",", 
    RowBox[{"t", "[", 
     RowBox[{"a_", ",", "b_"}], "]"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"co", "[", 
    RowBox[{
     RowBox[{"t", "[", 
      RowBox[{"c", ",", "d"}], "]"}], ",", 
     RowBox[{"t", "[", 
      RowBox[{"a", ",", "b"}], "]"}]}], "]"}], "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"c", "+", "1"}], ")"}]}], " ", 
       RowBox[{"cm", "[", 
        RowBox[{
         RowBox[{"t", "[", 
          RowBox[{
           RowBox[{"c", "+", "1"}], ",", 
           RowBox[{"d", "-", "1"}]}], "]"}], ",", 
         RowBox[{"cm", "[", 
          RowBox[{
           RowBox[{"t", "[", 
            RowBox[{"0", ",", "2"}], "]"}], ",", 
           RowBox[{"t", "[", 
            RowBox[{"a", ",", "b"}], "]"}]}], "]"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"c", "+", "1"}], ")"}]}], 
       RowBox[{"cm", "[", 
        RowBox[{
         RowBox[{"t", "[", 
          RowBox[{"0", ",", "2"}], "]"}], ",", 
         RowBox[{"cm", "[", 
          RowBox[{
           RowBox[{"t", "[", 
            RowBox[{
             RowBox[{"c", "+", "1"}], ",", 
             RowBox[{"d", "-", "1"}]}], "]"}], ",", 
           RowBox[{"t", "[", 
            RowBox[{"a", ",", "b"}], "]"}]}], "]"}]}], "]"}]}]}], ",", 
     RowBox[{"op", "[", "___", "]"}], ",", "Simplify"}], "]"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.783812843323309*^9, 3.783812882278224*^9}, {
   3.783812950065703*^9, 3.783812995926079*^9}, {3.783813276528474*^9, 
   3.7838132891720667`*^9}, {3.783813340125511*^9, 3.783813344269383*^9}, 
   3.783941763968103*^9, {3.783941823548758*^9, 3.78394187327334*^9}, {
   3.7849336662065763`*^9, 3.784933676136251*^9}, {3.788522495874281*^9, 
   3.788522501937174*^9}, 3.795890928452742*^9},
 CellLabel->"In[22]:=",ExpressionUUID->"5ff2d8f0-89c3-4bda-9265-7e96b45e485d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"co", "[", 
   RowBox[{
    RowBox[{"t", "[", 
     RowBox[{"c_", ",", "0"}], "]"}], ",", 
    RowBox[{"t", "[", 
     RowBox[{
      RowBox[{"a_", "?", "Positive"}], ",", "b_"}], "]"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"co", "[", 
    RowBox[{
     RowBox[{"t", "[", 
      RowBox[{"c", ",", "0"}], "]"}], ",", 
     RowBox[{"t", "[", 
      RowBox[{"a", ",", "b"}], "]"}]}], "]"}], "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"b", "+", "1"}], ")"}]}], " ", 
      RowBox[{"cm", "[", 
       RowBox[{
        RowBox[{"t", "[", 
         RowBox[{"2", ",", "0"}], "]"}], ",", 
        RowBox[{"cm", "[", 
         RowBox[{
          RowBox[{"t", "[", 
           RowBox[{"c", ",", "0"}], "]"}], ",", 
          RowBox[{"t", "[", 
           RowBox[{
            RowBox[{"a", "-", "1"}], ",", 
            RowBox[{"b", "+", "1"}]}], "]"}]}], "]"}]}], "]"}]}], ",", 
     RowBox[{"op", "[", "___", "]"}], ",", "Simplify"}], "]"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.788521599727585*^9, 3.78852161539986*^9}, {
   3.7885218256763487`*^9, 3.788521825822751*^9}, {3.788521915198896*^9, 
   3.788521932693664*^9}, 3.788522498821595*^9, 3.7958909284528*^9},
 CellLabel->"In[23]:=",ExpressionUUID->"9e9fcd4d-4f32-446a-aed4-5506db30ac50"],

Cell[BoxData[
 RowBox[{
  RowBox[{"co", "[", 
   RowBox[{
    RowBox[{"t", "[", 
     RowBox[{"c_", ",", "0"}], "]"}], ",", 
    RowBox[{"t", "[", 
     RowBox[{"0", ",", "b_"}], "]"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"co", "[", 
      RowBox[{
       RowBox[{"t", "[", 
        RowBox[{"c", ",", "0"}], "]"}], ",", 
       RowBox[{"t", "[", 
        RowBox[{"0", ",", "b"}], "]"}]}], "]"}], "=", 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"2", "/", 
          RowBox[{"(", 
           RowBox[{"c", "-", "2"}], ")"}]}], " ", 
         RowBox[{"cm", "[", 
          RowBox[{
           RowBox[{"t", "[", 
            RowBox[{
             RowBox[{"c", "-", "2"}], ",", "0"}], "]"}], ",", 
           RowBox[{"cm", "[", 
            RowBox[{
             RowBox[{"op", "[", 
              RowBox[{"t", "[", 
               RowBox[{"3", ",", "1"}], "]"}], "]"}], ",", 
             RowBox[{"t", "[", 
              RowBox[{"0", ",", "b"}], "]"}]}], "]"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"2", "/", 
          RowBox[{"(", 
           RowBox[{"c", "-", "2"}], ")"}]}], 
         RowBox[{"cm", "[", 
          RowBox[{
           RowBox[{"t", "[", 
            RowBox[{"3", ",", "1"}], "]"}], ",", 
           RowBox[{"cm", "[", 
            RowBox[{
             RowBox[{"t", "[", 
              RowBox[{
               RowBox[{"c", "-", "2"}], ",", "0"}], "]"}], ",", 
             RowBox[{"t", "[", 
              RowBox[{"0", ",", "b"}], "]"}]}], "]"}]}], "]"}]}]}], ",", 
       RowBox[{"op", "[", "___", "]"}], ",", "Simplify"}], "]"}]}], ")"}], "/;", 
   RowBox[{"c", ">", "4"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.783813042131036*^9, 3.7838130946704407`*^9}, {
   3.783813297415946*^9, 3.783813303088986*^9}, {3.7838133483572273`*^9, 
   3.7838133524348288`*^9}, {3.783941879674993*^9, 3.783941919618019*^9}, {
   3.784933687379117*^9, 3.78493370115096*^9}, {3.788521959899168*^9, 
   3.788522036583585*^9}, {3.7885225168556433`*^9, 3.788522543922806*^9}, 
   3.795890928452897*^9},
 CellLabel->"In[24]:=",ExpressionUUID->"f1087b0a-2e49-471d-99cb-0eef2316961c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"co", "[", 
   RowBox[{
    RowBox[{"t", "[", 
     RowBox[{"4", ",", "0"}], "]"}], ",", 
    RowBox[{"t", "[", 
     RowBox[{"0", ",", "b_"}], "]"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"co", "[", 
    RowBox[{
     RowBox[{"t", "[", 
      RowBox[{"4", ",", "0"}], "]"}], ",", 
     RowBox[{"t", "[", 
      RowBox[{"0", ",", "b"}], "]"}]}], "]"}], "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"2", "b", " ", 
       RowBox[{"op", "[", 
        RowBox[{"t", "[", 
         RowBox[{"3", ",", 
          RowBox[{"b", "-", "1"}]}], "]"}], "]"}]}], "+", " ", 
      RowBox[{"b", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"b", "/", "2"}], "-", "1"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"b", "+", "1"}], ")"}]}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"b", "^", "2"}], "/", "4"}], " ", "s2"}], "-", 
         RowBox[{"z", "^", "2"}]}], ")"}], " ", 
       RowBox[{"op", "[", 
        RowBox[{"t", "[", 
         RowBox[{"1", ",", 
          RowBox[{"b", "-", "3"}]}], "]"}], "]"}]}], "+", 
      RowBox[{"2", "s3", " ", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"b", "/", "2"}], "-", "m"}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "m"}], "-", "1"}], ")"}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"b", "-", "m", "+", "1"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"b", "+", "1"}], ")"}]}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"op", "[", 
             RowBox[{
              RowBox[{"t", "[", 
               RowBox[{"0", ",", 
                RowBox[{
                 RowBox[{"2", "m"}], "-", "2"}]}], "]"}], ",", 
              RowBox[{"t", "[", 
               RowBox[{"1", ",", 
                RowBox[{"b", "-", "1", "-", 
                 RowBox[{"2", "m"}]}]}], "]"}]}], "]"}], "+", 
            RowBox[{"op", "[", 
             RowBox[{
              RowBox[{"t", "[", 
               RowBox[{"1", ",", 
                RowBox[{"b", "-", "1", "-", 
                 RowBox[{"2", "m"}]}]}], "]"}], ",", 
              RowBox[{"t", "[", 
               RowBox[{"0", ",", 
                RowBox[{
                 RowBox[{"2", "m"}], "-", "2"}]}], "]"}]}], "]"}]}], ")"}]}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", "1", ",", 
           RowBox[{
            RowBox[{"b", "/", "2"}], "-", "1"}]}], "}"}]}], "]"}]}]}], ",", 
     RowBox[{"op", "[", "___", "]"}], ",", "Simplify"}], "]"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.7885220575330257`*^9, 3.788522141508333*^9}, {
   3.788522551607502*^9, 3.7885225800132303`*^9}, {3.788522779321356*^9, 
   3.788522950829074*^9}, {3.788523036073386*^9, 3.788523036206812*^9}, 
   3.7885235897379436`*^9, 3.795890928452984*^9},
 CellLabel->"In[25]:=",ExpressionUUID->"65d4e98d-2df2-4b8a-b553-f2ecfd205304"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"co", "[", 
    RowBox[{
     RowBox[{"t", "[", 
      RowBox[{"3", ",", "0"}], "]"}], ",", 
     RowBox[{"t", "[", 
      RowBox[{"a_", ",", "b_"}], "]"}]}], "]"}], ":=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"3", "b", " ", 
       RowBox[{"op", "[", 
        RowBox[{"t", "[", 
         RowBox[{
          RowBox[{"a", "+", "2"}], ",", 
          RowBox[{"b", "-", "1"}]}], "]"}], "]"}]}], "+", " ", 
      RowBox[{"s2", " ", "b", 
       RowBox[{"(", 
        RowBox[{"b", "-", "1"}], ")"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"b", "-", "2"}], ")"}], "/", "4"}], " ", 
       RowBox[{"op", "[", 
        RowBox[{"t", "[", 
         RowBox[{"a", ",", 
          RowBox[{"b", "-", "3"}]}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"3", "/", "2"}], "s3", " ", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Binomial", "[", 
           RowBox[{
            RowBox[{"m", "+", "c", "+", "1"}], ",", 
            RowBox[{"c", "+", "1"}]}], "]"}], 
          RowBox[{"(", 
           RowBox[{"c", "+", "1"}], ")"}], 
          RowBox[{"Binomial", "[", 
           RowBox[{
            RowBox[{"b", "-", "m", "+", "a", "-", "c", "-", "2"}], ",", 
            RowBox[{"a", "-", "c", "+", "1"}]}], "]"}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"a", "-", "c", "+", "1"}], ")"}], "/", 
           RowBox[{"Binomial", "[", 
            RowBox[{
             RowBox[{"b", "+", "a"}], ",", "a"}], "]"}]}], 
          RowBox[{"op", "[", 
           RowBox[{
            RowBox[{"t", "[", 
             RowBox[{"c", ",", "m"}], "]"}], ",", 
            RowBox[{"t", "[", 
             RowBox[{
              RowBox[{"a", "-", "c"}], ",", 
              RowBox[{"b", "-", "3", "-", "m"}]}], "]"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", "0", ",", 
           RowBox[{"b", "-", "3"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"c", ",", "0", ",", "a"}], "}"}]}], "]"}]}]}], ",", 
     RowBox[{"op", "[", "___", "]"}], ",", "Simplify"}], "]"}]}], " ", 
  "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.7838073210058193`*^9, 3.783807353470235*^9}, {
   3.783813188720313*^9, 3.7838131982878733`*^9}, {3.783813769832924*^9, 
   3.783813777533188*^9}, {3.783941932946512*^9, 3.783941978969638*^9}, {
   3.783945053593783*^9, 3.783945055487953*^9}, 3.784240671164772*^9, {
   3.784241010942519*^9, 3.784241011201208*^9}, 3.784241082367567*^9, {
   3.784660500808999*^9, 3.7846605010099077`*^9}, {3.784933714917078*^9, 
   3.784933736317359*^9}, {3.7885214896572857`*^9, 3.788521495814767*^9}, 
   3.795890928453042*^9},
 CellLabel->"In[26]:=",ExpressionUUID->"7b46ed58-980f-4c9a-821c-56d2f024d89b"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"SU", 
   RowBox[{"(", "2", ")"}], " ", "covariant", " ", "generators", " ", "and", 
   " ", "examples", " ", "of", " ", "SU", 
   RowBox[{"(", "2", ")"}], " ", "covariant", " ", "commutation", " ", 
   "relations"}], " ", "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.788176919340088*^9, 3.788176926356621*^9}, {
   3.788176964063642*^9, 3.788176986563052*^9}, 3.795890946665844*^9},
 CellLabel->"In[27]:=",ExpressionUUID->"29cba444-c860-4d51-886d-1eab1748a257"],

Cell[BoxData[
 RowBox[{
  RowBox[{"T", "[", 
   RowBox[{"n_", ",", "y1_", ",", "y2_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"y1", "^", "m"}], " ", 
     RowBox[{"y2", "^", 
      RowBox[{"(", 
       RowBox[{"n", "-", "m"}], ")"}]}], 
     RowBox[{"Binomial", "[", 
      RowBox[{"n", ",", "m"}], "]"}], " ", 
     RowBox[{"t", "[", 
      RowBox[{"m", ",", 
       RowBox[{"n", "-", "m"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"m", ",", "0", ",", "n"}], "}"}]}], "]"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.7845687329152184`*^9, 3.7845687699064207`*^9}, {
   3.7845689258641167`*^9, 3.784568932322691*^9}, 3.7958909466659718`*^9},
 CellLabel->"In[28]:=",ExpressionUUID->"67c8ca7c-23b0-4704-a0eb-abe5ccb1d4d2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"uv", "[", "f_", "]"}], ":=", 
  RowBox[{
   RowBox[{"u1", " ", 
    RowBox[{"D", "[", 
     RowBox[{"f", ",", "v1"}], "]"}]}], "+", 
   RowBox[{"u2", " ", 
    RowBox[{"D", "[", 
     RowBox[{"f", ",", "v2"}], "]"}]}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.784632070075136*^9, 3.78463208322672*^9}, 
   3.7958909466660843`*^9},
 CellLabel->"In[29]:=",ExpressionUUID->"18666bdd-330e-4230-b61a-dd454f0163a2"]
}, Closed]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Examples", " ", "of", " ", "algebraic", " ", "relations"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.795887876538953*^9, 3.795887887338723*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"92a753f7-dbfc-4344-a7b7-4604291801c7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"op", "[", 
  RowBox[{
   RowBox[{"t", "[", 
    RowBox[{"2", ",", "2"}], "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"1", ",", "3"}], "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"3", ",", "1"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.795887889756802*^9, 3.795887900637228*^9}, {
  3.795891157680992*^9, 3.795891166481164*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"c5f631fa-937f-4221-93c4-16c7e42aaf53"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox["4", "7"]}], " ", "s3", " ", 
   RowBox[{"op", "[", 
    RowBox[{"t", "[", 
     RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["12", "35"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"9", " ", "s2"}], "-", 
     SuperscriptBox["z", "2"]}], ")"}], " ", 
   RowBox[{"op", "[", 
    RowBox[{"t", "[", 
     RowBox[{"2", ",", "2"}], "]"}], "]"}]}], "-", 
  RowBox[{"10", " ", 
   RowBox[{"op", "[", 
    RowBox[{"t", "[", 
     RowBox[{"4", ",", "4"}], "]"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["48", "35"], " ", "s3", " ", 
   RowBox[{"op", "[", 
    RowBox[{
     RowBox[{"t", "[", 
      RowBox[{"0", ",", "0"}], "]"}], ",", 
     RowBox[{"t", "[", 
      RowBox[{"2", ",", "2"}], "]"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["8", "7"], " ", "s3", " ", 
   RowBox[{"op", "[", 
    RowBox[{
     RowBox[{"t", "[", 
      RowBox[{"1", ",", "1"}], "]"}], ",", 
     RowBox[{"t", "[", 
      RowBox[{"1", ",", "1"}], "]"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "10"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4", " ", "s2"}], "-", 
     SuperscriptBox["z", "2"]}], ")"}], " ", 
   RowBox[{"op", "[", 
    RowBox[{
     RowBox[{"t", "[", 
      RowBox[{"1", ",", "1"}], "]"}], ",", 
     RowBox[{"t", "[", 
      RowBox[{"2", ",", "2"}], "]"}]}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"op", "[", 
    RowBox[{
     RowBox[{"t", "[", 
      RowBox[{"1", ",", "3"}], "]"}], ",", 
     RowBox[{"t", "[", 
      RowBox[{"4", ",", "2"}], "]"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["4", "7"], " ", "s3", " ", 
   RowBox[{"op", "[", 
    RowBox[{
     RowBox[{"t", "[", 
      RowBox[{"2", ",", "0"}], "]"}], ",", 
     RowBox[{"t", "[", 
      RowBox[{"0", ",", "2"}], "]"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "10"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4", " ", "s2"}], "-", 
     SuperscriptBox["z", "2"]}], ")"}], " ", 
   RowBox[{"op", "[", 
    RowBox[{
     RowBox[{"t", "[", 
      RowBox[{"2", ",", "0"}], "]"}], ",", 
     RowBox[{"t", "[", 
      RowBox[{"1", ",", "3"}], "]"}]}], "]"}]}], "-", 
  RowBox[{"4", " ", 
   RowBox[{"op", "[", 
    RowBox[{
     RowBox[{"t", "[", 
      RowBox[{"2", ",", "2"}], "]"}], ",", 
     RowBox[{"t", "[", 
      RowBox[{"3", ",", "3"}], "]"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["2", "5"], " ", "s3", " ", 
   RowBox[{"op", "[", 
    RowBox[{
     RowBox[{"t", "[", 
      RowBox[{"0", ",", "0"}], "]"}], ",", 
     RowBox[{"t", "[", 
      RowBox[{"1", ",", "1"}], "]"}], ",", 
     RowBox[{"t", "[", 
      RowBox[{"2", ",", "2"}], "]"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["2", "5"], " ", "s3", " ", 
   RowBox[{"op", "[", 
    RowBox[{
     RowBox[{"t", "[", 
      RowBox[{"0", ",", "0"}], "]"}], ",", 
     RowBox[{"t", "[", 
      RowBox[{"2", ",", "0"}], "]"}], ",", 
     RowBox[{"t", "[", 
      RowBox[{"1", ",", "3"}], "]"}]}], "]"}]}], "+", 
  RowBox[{"op", "[", 
   RowBox[{
    RowBox[{"t", "[", 
     RowBox[{"3", ",", "1"}], "]"}], ",", 
    RowBox[{"t", "[", 
     RowBox[{"2", ",", "2"}], "]"}], ",", 
    RowBox[{"t", "[", 
     RowBox[{"1", ",", "3"}], "]"}]}], "]"}]}]], "Output",
 CellChangeTimes->{3.7958879028229227`*^9, 3.7958880897916307`*^9, 
  3.795888393635149*^9, 3.795891166925747*^9, 3.795891431090485*^9, 
  3.795891688040835*^9, 3.795891786751993*^9, 3.795892061545876*^9, 
  3.795892108321157*^9, 3.795892161020775*^9, 3.795892206733077*^9, 
  3.79589226991223*^9, 3.796048314889862*^9, 3.7960483616009912`*^9, 
  3.796048430800303*^9, 3.7960485094582767`*^9, 3.796048644273018*^9, 
  3.7960487041239033`*^9, 3.796048756815423*^9, 3.796048841076087*^9, 
  3.796049056859272*^9, 3.796049239489562*^9, 3.796049553465942*^9, 
  3.79605053114285*^9, 3.796051189717576*^9, 3.796051255524947*^9, 
  3.796051327873376*^9, 3.796051506707843*^9, 3.796052208093026*^9, 
  3.796052387731346*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"f0bebe39-b3db-4eae-8240-c89873dfe364"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "The", " ", "twisted", " ", "trace", " ", "will", " ", "be", " ", "denote", 
   " ", "as", " ", 
   RowBox[{"tr", "[", 
    RowBox[{"op", "[", 
     RowBox[{"...", "."}], "]"}], "]"}]}], " ", "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.788176533772335*^9, 3.788176553088134*^9}, {
  3.795890953794579*^9, 3.7958909705826197`*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"41af6940-3331-427d-9e0d-c85e6223e1ea"],

Cell[BoxData[
 RowBox[{"Clear", "[", "tr", "]"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.784047417912406*^9, 3.78404741915591*^9}, 
   3.79589097058274*^9},
 CellLabel->"In[33]:=",ExpressionUUID->"4de8aef2-3b57-48f5-ad54-c15f0e4fbd90"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tr", "[", "0", "]"}], ":=", "0"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.783971991228464*^9, 3.783971993550296*^9}, 
   3.7958909705828323`*^9},
 CellLabel->"In[34]:=",ExpressionUUID->"dcecd72a-13de-4c37-9563-f33162d6122b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tr", "[", 
   RowBox[{"a_", "+", "b_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"tr", "[", "a", "]"}], "+", 
   RowBox[{"tr", "[", "b", "]"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.783971643601656*^9, 3.783971652293857*^9}, 
   3.79589097058292*^9},
 CellLabel->"In[35]:=",ExpressionUUID->"efb6b674-5269-4f7b-9a4c-eb5932ee9105"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tr", "[", 
   RowBox[{"a_", "*", "b_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"a", " ", 
      RowBox[{"tr", "[", "b", "]"}]}], ",", 
     RowBox[{"tr", "[", "_", "]"}]}], "]"}], "/;", 
   RowBox[{"FreeQ", "[", 
    RowBox[{"a", ",", "t"}], "]"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.783971654685429*^9, 3.783971690990327*^9}, {
   3.7840478943489227`*^9, 3.784047927447879*^9}, {3.7842853776014767`*^9, 
   3.784285383787922*^9}, 3.795890970583013*^9},
 CellLabel->"In[36]:=",ExpressionUUID->"02dc1e6a-8918-4e08-bd5b-8843d32f2dbb"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"We", " ", "can", " ", "impose", " ", "some", " ", "su", 
   RowBox[{"(", "2", ")"}], " ", "selection", " ", "rules"}], " ", 
  "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.7839652213931437`*^9, 3.783965240687509*^9}, {
   3.7839652916385508`*^9, 3.783965293472001*^9}, {3.783972598787415*^9, 
   3.783972606657878*^9}, {3.783972784389311*^9, 3.78397280064555*^9}, {
   3.78398176046177*^9, 3.783981764157218*^9}, {3.7881765890458813`*^9, 
   3.788176597077594*^9}, 3.795890970583102*^9},
 CellLabel->"In[37]:=",ExpressionUUID->"9576139f-ff0f-45c7-8aa9-4692832239d6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"su2weight", "[", 
   RowBox[{"t", "[", 
    RowBox[{"a_", ",", "b_"}], "]"}], "]"}], ":=", 
  RowBox[{"a", "-", "b"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.78402572879688*^9, 3.7840257409391727`*^9}, 
   3.79589097058319*^9},
 CellLabel->"In[38]:=",ExpressionUUID->"8f8461e8-1dbf-4b0f-a175-5cbd5c510a6f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"su2weight", "[", 
   RowBox[{"op", "[", "a___", "]"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"su2weight", "[", "b", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", 
      RowBox[{"List", "[", "a", "]"}]}], "}"}]}], "]"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.7840257544573708`*^9, 3.784025757948947*^9}, 
   3.795890970583248*^9},
 CellLabel->"In[39]:=",ExpressionUUID->"b266ae4b-9e87-4f82-94cb-9b26817cd824"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tr", "[", "a_", "]"}], ":=", 
  RowBox[{"0", " ", "/;", 
   RowBox[{
    RowBox[{"su2weight", "[", "a", "]"}], "\[NotEqual]", "0"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.784025700322132*^9, 3.784025704630083*^9}, {
   3.784025763538995*^9, 3.784025783476005*^9}, {3.784025837533041*^9, 
   3.7840258397003736`*^9}, {3.784026041168167*^9, 3.784026043158945*^9}, 
   3.795890970583308*^9},
 CellLabel->"In[40]:=",ExpressionUUID->"d2c7cb2a-b4cc-4d84-be5d-6ce75dfcca7e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"su2rep", "[", 
   RowBox[{"t", "[", 
    RowBox[{"a_", ",", "b_"}], "]"}], "]"}], ":=", 
  RowBox[{"a", "+", "b"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.78402572879688*^9, 3.7840257409391727`*^9}, {
   3.784054927127749*^9, 3.784054931182407*^9}, 3.795890970583366*^9},
 CellLabel->"In[41]:=",ExpressionUUID->"f76ac818-c592-4406-87c2-914ded3e4f6d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"maxsu2rep", "[", 
   RowBox[{"op", "[", "a___", "]"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"su2rep", "[", "b", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", 
      RowBox[{"List", "[", "a", "]"}]}], "}"}]}], "]"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.7840257544573708`*^9, 3.784025757948947*^9}, {
   3.784054938271289*^9, 3.78405495730604*^9}, 3.795890970583417*^9},
 CellLabel->"In[42]:=",ExpressionUUID->"48f5beba-2614-44f5-84f3-e038759cad6e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tr", "[", 
   RowBox[{"op", "[", 
    RowBox[{"a___", ",", 
     RowBox[{"t", "[", 
      RowBox[{"b_", ",", "c_"}], "]"}]}], "]"}], "]"}], ":=", 
  RowBox[{"0", "/;", 
   RowBox[{
    RowBox[{"b", "+", "c"}], ">", 
    RowBox[{"maxsu2rep", "[", 
     RowBox[{"op", "[", "a", "]"}], "]"}]}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.784054885288803*^9, 3.784054889836987*^9}, {
   3.784054973814962*^9, 3.784055018838395*^9}, {3.784055119436393*^9, 
   3.784055139920439*^9}, 3.795890970583579*^9},
 CellLabel->"In[43]:=",ExpressionUUID->"e566406f-f802-427c-a4f7-4686623ef158"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "The", " ", "following", " ", "reduction", " ", "using", " ", "commutators",
    " ", "of", " ", "even", " ", "elements", " ", "seems", " ", "to", " ", 
   "impose", " ", "all", " ", "twisted", " ", "trace", " ", "relations"}], 
  " ", "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.7842897989356947`*^9, 3.784289850507021*^9}, {
   3.784291285011908*^9, 3.7842912957571573`*^9}, {3.7842918689187098`*^9, 
   3.784291885324235*^9}, {3.788176628805008*^9, 3.788176691930484*^9}, 
   3.795890970583644*^9},
 CellLabel->"In[44]:=",ExpressionUUID->"e8ce1705-9cc4-48b3-87bc-bcb801ac4428"],

Cell[BoxData[
 RowBox[{
  RowBox[{"norm", "[", 
   RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
  RowBox[{"b", "-", 
   RowBox[{"(", 
    RowBox[{"a", "/", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"a", ",", "b"}], "]"}]}], ")"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.784286415319077*^9, 3.7842864897215776`*^9}, {
   3.784286649355598*^9, 3.784286652376532*^9}, {3.784286915484701*^9, 
   3.7842869183617287`*^9}, 3.7958909705836973`*^9},
 CellLabel->"In[45]:=",ExpressionUUID->"a86535d7-3220-48d1-b763-ea8c31531ce6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tr", "[", 
   RowBox[{"op", "[", 
    RowBox[{"a___", ",", 
     RowBox[{"t", "[", 
      RowBox[{"b_", ",", "c_"}], "]"}], ",", "d___"}], "]"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"tr", "[", 
      RowBox[{"op", "[", 
       RowBox[{"a", ",", 
        RowBox[{"t", "[", 
         RowBox[{"b", ",", "c"}], "]"}], ",", "d"}], "]"}], "]"}], "=", 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{"tr", "[", 
        RowBox[{"Collect", "[", 
         RowBox[{
          RowBox[{"norm", "[", 
           RowBox[{
            RowBox[{"cm", "[", 
             RowBox[{
              RowBox[{"t", "[", 
               RowBox[{
                RowBox[{"b", "-", "1"}], ",", 
                RowBox[{"c", "+", "1"}]}], "]"}], ",", 
              RowBox[{"op", "[", 
               RowBox[{"a", ",", 
                RowBox[{"t", "[", 
                 RowBox[{"2", ",", "0"}], "]"}], ",", "d"}], "]"}]}], "]"}], 
            ",", 
            RowBox[{"op", "[", 
             RowBox[{"a", ",", 
              RowBox[{"t", "[", 
               RowBox[{"b", ",", "c"}], "]"}], ",", "d"}], "]"}]}], "]"}], 
          ",", 
          RowBox[{"op", "[", "___", "]"}]}], "]"}], "]"}], ",", 
       RowBox[{"tr", "[", "_", "]"}], ",", "Simplify"}], "]"}]}], ")"}], "/;", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"EvenQ", "[", 
      RowBox[{"b", "+", "c"}], "]"}], "&&", " ", 
     RowBox[{"b", "\[NotEqual]", "0"}], "&&", 
     RowBox[{
      RowBox[{"b", "+", "c"}], ">", "2"}]}], ")"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.7842898823810673`*^9, 3.784289888053183*^9}, {
   3.784289962677363*^9, 3.784289969570788*^9}, {3.784290719478322*^9, 
   3.7842907391318398`*^9}, {3.784290783113123*^9, 3.784290784086851*^9}, {
   3.784933376166947*^9, 3.784933377491993*^9}, 3.795890970583748*^9},
 CellLabel->"In[46]:=",ExpressionUUID->"24877473-f391-40ff-8e14-89f912a67d02"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tr", "[", 
   RowBox[{"op", "[", 
    RowBox[{"a___", ",", 
     RowBox[{"t", "[", 
      RowBox[{"1", ",", "1"}], "]"}], ",", "d___"}], "]"}], "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"tr", "[", 
     RowBox[{"op", "[", 
      RowBox[{"a", ",", 
       RowBox[{"t", "[", 
        RowBox[{"1", ",", "1"}], "]"}], ",", "d"}], "]"}], "]"}], "=", 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{"tr", "[", 
       RowBox[{"Collect", "[", 
        RowBox[{
         RowBox[{"norm", "[", 
          RowBox[{
           RowBox[{"cm", "[", 
            RowBox[{
             RowBox[{"t", "[", 
              RowBox[{"0", ",", "2"}], "]"}], ",", 
             RowBox[{"op", "[", 
              RowBox[{"a", ",", 
               RowBox[{"t", "[", 
                RowBox[{"2", ",", "0"}], "]"}], ",", "d"}], "]"}]}], "]"}], 
           ",", 
           RowBox[{"op", "[", 
            RowBox[{"a", ",", 
             RowBox[{"t", "[", 
              RowBox[{"1", ",", "1"}], "]"}], ",", "d"}], "]"}]}], "]"}], ",", 
         RowBox[{"op", "[", "___", "]"}]}], "]"}], "]"}], ",", 
      RowBox[{"tr", "[", "_", "]"}], ",", "Simplify"}], "]"}]}], 
   ")"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.784290802416511*^9, 3.784290822851186*^9}, {
   3.784933380704298*^9, 3.784933382031732*^9}, 3.795890970583799*^9},
 CellLabel->"In[47]:=",ExpressionUUID->"ee18d836-b218-4c10-a62c-ff5702aeee35"]
}, Closed]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Example", " ", "of", " ", "trace", " ", "simplification", " ", "by", " ", 
   "trace", " ", "relations"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.7958879434469767`*^9, 3.7958879646814117`*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"21a447e5-6ab0-4c0e-8dda-74a8732c7bd0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"tr", "[", 
  RowBox[{"op", "[", 
   RowBox[{
    RowBox[{"t", "[", 
     RowBox[{"1", ",", "3"}], "]"}], ",", 
    RowBox[{"t", "[", 
     RowBox[{"3", ",", "3"}], "]"}], ",", 
    RowBox[{"t", "[", 
     RowBox[{"3", ",", "1"}], "]"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.795887968803937*^9, 3.795887990616164*^9}, {
  3.795891189236381*^9, 3.795891191144787*^9}, {3.796048623609145*^9, 
  3.79604862805879*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"af82394e-c644-44fb-814d-72acfbfb98ea"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["3", "350"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"9", " ", "s2"}], "-", 
     SuperscriptBox["z", "2"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "4"}], " ", "s2"}], "+", 
     SuperscriptBox["z", "2"]}], ")"}], " ", 
   RowBox[{"tr", "[", 
    RowBox[{"op", "[", 
     RowBox[{
      RowBox[{"t", "[", 
       RowBox[{"2", ",", "0"}], "]"}], ",", 
      RowBox[{"t", "[", 
       RowBox[{"0", ",", "2"}], "]"}]}], "]"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "700"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"36", " ", 
      SuperscriptBox["s2", "2"]}], "-", 
     RowBox[{"13", " ", "s2", " ", 
      SuperscriptBox["z", "2"]}], "+", 
     SuperscriptBox["z", "4"]}], ")"}], " ", 
   RowBox[{"tr", "[", 
    RowBox[{"op", "[", 
     RowBox[{
      RowBox[{"t", "[", 
       RowBox[{"2", ",", "0"}], "]"}], ",", 
      RowBox[{"t", "[", 
       RowBox[{"0", ",", "2"}], "]"}]}], "]"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "175"], " ", "s3", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"13", " ", "s2"}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["z", "2"]}]}], ")"}], " ", 
   RowBox[{"tr", "[", 
    RowBox[{"op", "[", 
     RowBox[{
      RowBox[{"t", "[", 
       RowBox[{"0", ",", "0"}], "]"}], ",", 
      RowBox[{"t", "[", 
       RowBox[{"2", ",", "0"}], "]"}], ",", 
      RowBox[{"t", "[", 
       RowBox[{"0", ",", "2"}], "]"}]}], "]"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["6", "175"], " ", "s3", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"9", " ", "s2"}], "-", 
     SuperscriptBox["z", "2"]}], ")"}], " ", 
   RowBox[{"tr", "[", 
    RowBox[{"op", "[", 
     RowBox[{
      RowBox[{"t", "[", 
       RowBox[{"0", ",", "0"}], "]"}], ",", 
      RowBox[{"t", "[", 
       RowBox[{"2", ",", "0"}], "]"}], ",", 
      RowBox[{"t", "[", 
       RowBox[{"0", ",", "2"}], "]"}]}], "]"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["6", "175"], " ", "s3", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "4"}], " ", "s2"}], "+", 
     SuperscriptBox["z", "2"]}], ")"}], " ", 
   RowBox[{"tr", "[", 
    RowBox[{"op", "[", 
     RowBox[{
      RowBox[{"t", "[", 
       RowBox[{"0", ",", "0"}], "]"}], ",", 
      RowBox[{"t", "[", 
       RowBox[{"2", ",", "0"}], "]"}], ",", 
      RowBox[{"t", "[", 
       RowBox[{"0", ",", "2"}], "]"}]}], "]"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "28"], " ", "s3", " ", 
   RowBox[{"tr", "[", 
    RowBox[{"op", "[", 
     RowBox[{
      RowBox[{"t", "[", 
       RowBox[{"2", ",", "0"}], "]"}], ",", 
      RowBox[{"t", "[", 
       RowBox[{"2", ",", "0"}], "]"}], ",", 
      RowBox[{"t", "[", 
       RowBox[{"0", ",", "4"}], "]"}]}], "]"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["12", "175"], " ", 
   SuperscriptBox["s3", "2"], " ", 
   RowBox[{"tr", "[", 
    RowBox[{"op", "[", 
     RowBox[{
      RowBox[{"t", "[", 
       RowBox[{"0", ",", "0"}], "]"}], ",", 
      RowBox[{"t", "[", 
       RowBox[{"0", ",", "0"}], "]"}], ",", 
      RowBox[{"t", "[", 
       RowBox[{"2", ",", "0"}], "]"}], ",", 
      RowBox[{"t", "[", 
       RowBox[{"0", ",", "2"}], "]"}]}], "]"}], "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.7958911925258904`*^9, 3.795891432095058*^9, 3.79589168906324*^9, {
   3.7958917612794857`*^9, 3.795891790446375*^9}, 3.795892062486505*^9, 
   3.795892111697784*^9, 3.795892164729456*^9, 3.79589221025771*^9, 
   3.795892271104041*^9, 3.7960483159105186`*^9, 3.7960483626036043`*^9, 
   3.7960484343908863`*^9, 3.7960485130567837`*^9, {3.796048630509408*^9, 
   3.796048647172372*^9}, 3.796048706646359*^9, 3.7960487595062237`*^9, 
   3.796048841402753*^9, 3.796049057161306*^9, 3.7960492398742313`*^9, 
   3.796049553754264*^9, 3.796050531470787*^9, 3.796051190024968*^9, 
   3.796051255850868*^9, 3.796051328174164*^9, 3.796051507012618*^9, 
   3.796052208447815*^9, 3.796052388026691*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"0786f475-ccec-4648-b93f-d040eb2885ca"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Embedding", " ", "the", " ", "Yangian", " ", "generators"}], " ", 
  "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{{3.7881768858610973`*^9, 3.7881768951762657`*^9}, 
   3.795891004051832*^9},
 CellLabel->"In[50]:=",ExpressionUUID->"dadd7f89-d5fa-4666-8203-e4d47e620bbc"],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{"e", ",", "f", ",", "h"}], "]"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{{3.784296362629315*^9, 3.78429636676543*^9}, {
   3.784296398206477*^9, 3.784296398357233*^9}, 3.795891004051938*^9, {
   3.795892171066284*^9, 3.7958921727503853`*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"98b496df-621b-4373-a946-deb573a45d12"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"e", "[", "0", "]"}], "=", 
   RowBox[{"op", "[", 
    RowBox[{"t", "[", 
     RowBox[{"2", ",", "0"}], "]"}], "]"}]}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{{3.784039335876758*^9, 3.784039352780995*^9}, {
  3.788524514607214*^9, 3.7885245193995943`*^9}, {3.795890980223578*^9, 
  3.795891004052022*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"500f2a14-a298-463a-9727-53457c7d0d03"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "0", "]"}], "=", 
   RowBox[{"op", "[", 
    RowBox[{"t", "[", 
     RowBox[{"0", ",", "2"}], "]"}], "]"}]}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{{3.7840393588815536`*^9, 3.78403936262857*^9}, 
   3.788524557178097*^9, {3.7958909819967527`*^9, 3.79589100405223*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"e569c0ce-e90b-4072-a33c-9d6785e563e9"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"raising", " ", "and", " ", "lowering", " ", 
   RowBox[{"operators", ".", " ", "They"}], " ", "deform", " ", 
   RowBox[{"t", "[", 
    RowBox[{
     RowBox[{"n", "+", "1"}], ",", "n"}], "]"}], " ", "and", " ", 
   RowBox[{"t", "[", 
    RowBox[{"n", ",", 
     RowBox[{"n", "+", "1"}]}], "]"}]}], " ", "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{{3.7840400931671343`*^9, 3.7840401028006496`*^9}, {
   3.788177056270227*^9, 3.788177074257959*^9}, 3.795891004052423*^9},
 CellLabel->"In[54]:=",ExpressionUUID->"71783a81-55da-4c4b-baaf-8a8f6392812f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"e", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"e", "[", "n", "]"}], "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], 
       RowBox[{"cm", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"t", "[", 
           RowBox[{"2", ",", "2"}], "]"}], "-", " ", 
          RowBox[{"z", " ", 
           RowBox[{"t", "[", 
            RowBox[{"1", ",", "1"}], "]"}]}]}], ",", 
         RowBox[{"e", "[", 
          RowBox[{"n", "-", "1"}], "]"}]}], "]"}]}], "//", "Expand"}], ",", 
     RowBox[{"op", "[", "___", "]"}]}], "]"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{{3.784039479180725*^9, 3.784039506177163*^9}, 
   3.784039794585656*^9, {3.784295148836194*^9, 3.784295149789229*^9}, {
   3.78429615104364*^9, 3.784296152005336*^9}, {3.784296329954196*^9, 
   3.7842963370402403`*^9}, {3.784296500630939*^9, 3.784296501526258*^9}, {
   3.788177032510144*^9, 3.788177034023546*^9}, {3.7885245639450912`*^9, 
   3.788524566942534*^9}, 3.795891004052483*^9},
 CellLabel->"In[55]:=",ExpressionUUID->"5000805a-1677-4c3a-bd89-bec04b2aaa50"],

Cell[BoxData[
 RowBox[{
  RowBox[{"f", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"f", "[", "n", "]"}], "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", "2"}], 
       RowBox[{"cm", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"t", "[", 
           RowBox[{"2", ",", "2"}], "]"}], "-", " ", 
          RowBox[{"z", " ", 
           RowBox[{"t", "[", 
            RowBox[{"1", ",", "1"}], "]"}]}]}], ",", 
         RowBox[{"f", "[", 
          RowBox[{"n", "-", "1"}], "]"}]}], "]"}]}], "//", "Expand"}], ",", 
     RowBox[{"op", "[", "___", "]"}]}], "]"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{{3.784039512880213*^9, 3.784039515169368*^9}, 
   3.784039766516551*^9, 3.78403990746305*^9, {3.784295151808395*^9, 
   3.784295152191874*^9}, {3.784296156303741*^9, 3.784296158292795*^9}, {
   3.784296340937456*^9, 3.784296343958908*^9}, {3.78429650395485*^9, 
   3.784296506369877*^9}, {3.7881770369310627`*^9, 3.788177038628887*^9}, {
   3.788524571883232*^9, 3.788524574457601*^9}, 3.795891004052536*^9},
 CellLabel->"In[56]:=",ExpressionUUID->"7de10775-e341-43b2-90e0-add11ded7242"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Commuting", " ", "Hamiltonians"}], " ", "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{{3.784040107768518*^9, 3.784040113221231*^9}, 
   3.7958910040525846`*^9},
 CellLabel->"In[57]:=",ExpressionUUID->"b2b77127-d6f3-4d82-80ed-517223e475f6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"h", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"h", "[", "n", "]"}], "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"cm", "[", 
       RowBox[{
        RowBox[{"e", "[", "0", "]"}], ",", 
        RowBox[{"f", "[", "n", "]"}]}], "]"}], "//", "Expand"}], ",", 
     RowBox[{"op", "[", "___", "]"}]}], "]"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{{3.784039990446898*^9, 3.7840400500431643`*^9}, 
   3.7842950965760593`*^9, {3.7842961619134607`*^9, 3.784296163670792*^9}, {
   3.784296350082457*^9, 3.784296356432088*^9}, {3.784296508830235*^9, 
   3.7842965097590857`*^9}, 3.795891004052661*^9},
 CellLabel->"In[58]:=",ExpressionUUID->"18477d26-f4c0-482f-8ef3-711dd86608e8"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"In", " ", "order", " ", "to", " ", "compute", " ", "the", " ", 
    RowBox[{"d", "[", "n", "]"}], " ", "generators"}], ",", " ", 
   RowBox[{
    RowBox[{"we", " ", "need", " ", "expressions", " ", "for", " ", 
     RowBox[{"ev", "[", "n", "]"}]}], "=", 
    RowBox[{"\\", "sum_i", " ", "\\", 
     RowBox[{"epsilon_i", "^", "n"}]}]}]}], " ", "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{{3.788177795371359*^9, 3.788177797405819*^9}, {
   3.7881778690358047`*^9, 3.788177928101563*^9}, 3.7958910040527163`*^9},
 CellLabel->"In[59]:=",ExpressionUUID->"066850f0-21f5-4176-a960-baedfb61cd10"],

Cell[BoxData[
 RowBox[{"Clear", "[", "ev", "]"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{{3.784484534902215*^9, 3.784484536352604*^9}, 
   3.795891004052767*^9},
 CellLabel->"In[60]:=",ExpressionUUID->"f16d8adf-f6b4-46f4-8fec-259b1b3b94eb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ev", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"ev", "[", "n", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"s2", " ", 
      RowBox[{"ev", "[", 
       RowBox[{"n", "-", "2"}], "]"}]}], "+", 
     RowBox[{"s3", " ", 
      RowBox[{"ev", "[", 
       RowBox[{"n", "-", "3"}], "]"}]}]}], "//", "Simplify"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{{3.7844841536234903`*^9, 3.784484175628195*^9}, {
   3.7844843928246717`*^9, 3.784484393936808*^9}, {3.7844845037171803`*^9, 
   3.7844845264184732`*^9}, 3.7958910040528183`*^9},
 CellLabel->"In[61]:=",ExpressionUUID->"37d5f0ad-8cfc-486c-b575-9c70bd61bf66"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ev", "[", "0", "]"}], ":=", "3"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{{3.784484178441131*^9, 3.784484211528721*^9}, 
   3.7958910040528793`*^9},
 CellLabel->"In[62]:=",ExpressionUUID->"82f13fe0-def1-4ea7-962a-a266bdb1c6ef"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ev", "[", "1", "]"}], ":=", "0"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{{3.784484190501204*^9, 3.784484213047532*^9}, 
   3.7958910040529337`*^9},
 CellLabel->"In[63]:=",ExpressionUUID->"a0e67597-d206-495a-92de-1ca11e51bee4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ev", "[", "2", "]"}], ":=", 
  RowBox[{"2", " ", "s2"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{{3.7844841965988007`*^9, 3.784484215117556*^9}, 
   3.7958910040529957`*^9},
 CellLabel->"In[64]:=",ExpressionUUID->"d9fdd5e3-475d-4942-b16a-b05eba10f866"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "And", " ", "the", " ", "some", " ", "useful", " ", "coefficients"}], " ", 
  "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{{3.78817794314143*^9, 3.788178023623591*^9}, {
   3.78817872400272*^9, 3.7881787276463346`*^9}, 3.795891004053048*^9},
 CellLabel->"In[65]:=",ExpressionUUID->"6a29ada2-806e-469b-83ef-6e9845b0d634"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dco", "[", 
   RowBox[{"n_", ",", "m_"}], "]"}], ":=", 
  RowBox[{"2", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], "^", 
    RowBox[{"(", 
     RowBox[{"m", "-", "n", "+", "1"}], ")"}]}], 
   RowBox[{"Binomial", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "n"}], "-", "1"}], ",", 
     RowBox[{"m", "-", "n", "+", "1"}]}], "]"}], 
   RowBox[{
    RowBox[{
     RowBox[{"ev", "[", 
      RowBox[{"m", "-", "n", "+", "1"}], "]"}], "/", "m"}], "/", 
    RowBox[{"(", 
     RowBox[{"m", "+", "1"}], ")"}]}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{{3.7881780257059917`*^9, 3.788178111127331*^9}, {
   3.788178919260172*^9, 3.788178944560458*^9}, 3.795891004053116*^9},
 CellLabel->"In[66]:=",ExpressionUUID->"e8f55707-0421-4002-8713-5125151f7bf0"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"H", "[", "n_", "]"}], " ", "is", " ", "the", " ", "generating", 
   " ", "function", " ", "up", " ", "to", " ", "order", " ", "n"}], " ", 
  "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{{3.788178115325102*^9, 3.78817811631956*^9}, {
   3.788178462942021*^9, 3.7881785212859087`*^9}, 3.7958910040531673`*^9},
 CellLabel->"In[67]:=",ExpressionUUID->"06fed26c-f1c7-48bd-af0b-27bde2875b10"],

Cell[BoxData[
 RowBox[{
  RowBox[{"H", "[", "n_", "]"}], ":=", 
  RowBox[{"1", "+", 
   RowBox[{"s3", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"hh", "[", 
       RowBox[{"-", "1"}], "]"}], "/", "x"}], "/", 
     RowBox[{"(", 
      RowBox[{"x", "+", "z"}], ")"}]}]}], "+", " ", 
   RowBox[{"s3", " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"hh", "[", "m", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"z", "+", "x"}], ")"}]}], "/", 
       RowBox[{"x", "^", 
        RowBox[{"(", 
         RowBox[{"m", "+", "2"}], ")"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", "0", ",", "n"}], "}"}]}], "]"}]}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{{3.788178513916951*^9, 3.788178596548421*^9}, {
   3.788178810955532*^9, 3.788178811099966*^9}, 3.788179339077429*^9, 
   3.788524684259465*^9, {3.78852555621908*^9, 3.788525570011498*^9}, {
   3.788526018643619*^9, 3.7885260287001038`*^9}, {3.78852616442264*^9, 
   3.788526165534762*^9}, {3.788526254445429*^9, 3.788526255276765*^9}, 
   3.795891004053218*^9},
 CellLabel->"In[68]:=",ExpressionUUID->"c2015fab-475e-4722-8ebd-10ab33ef05a0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"logH", "[", "n_", "]"}], ":=", 
  RowBox[{"Normal", "[", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"H", "[", "n", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "Infinity", ",", 
       RowBox[{"n", "+", "2"}]}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{{3.7881786147749023`*^9, 3.7881786597292128`*^9}, {
   3.78817882293637*^9, 3.788178823081314*^9}, 3.788525574275872*^9, 
   3.795891004053269*^9},
 CellLabel->"In[69]:=",ExpressionUUID->"0e33330e-9d1f-46d6-b4fb-560ab138af28"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"We", " ", "compute", " ", 
   RowBox[{"d", "[", "n", "]"}], " ", "recursively"}], " ", "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{{3.788178996616014*^9, 3.7881790071672783`*^9}, 
   3.795891004053336*^9},
 CellLabel->"In[70]:=",ExpressionUUID->"34822a77-303b-41a9-933b-2877a19088a7"],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{"dd", ",", "ddd", ",", "d"}], "]"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{{3.788179195259856*^9, 3.788179196170134*^9}, 
   3.7881793777438307`*^9, {3.788179690586232*^9, 3.788179692283876*^9}, 
   3.795891004053397*^9},
 CellLabel->"In[71]:=",ExpressionUUID->"472e749c-f363-470f-9360-172fe4d7ae69"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"dd", "[", "0", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{
       RowBox[{"logH", "[", "0", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "Infinity", ",", "2"}], "}"}]}], "]"}], "/", 
     RowBox[{"dco", "[", 
      RowBox[{"0", ",", "2"}], "]"}]}], "//", "Simplify"}]}], ";"}]], "Input",\

 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{{3.78817904348368*^9, 3.788179076097034*^9}, 
   3.7881793801964703`*^9, 3.788525575783354*^9, 3.795891004053451*^9, 
   3.7958911315590267`*^9},
 CellLabel->"In[72]:=",ExpressionUUID->"e5c5cfb7-5b52-4158-8f73-e19a0ce28722"],

Cell[BoxData[
 RowBox[{
  RowBox[{"slogH", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"logH", "[", "n", "]"}], "-", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"dco", "[", 
       RowBox[{"a", ",", "b"}], "]"}], 
      RowBox[{
       RowBox[{"dd", "[", "a", "]"}], "/", 
       RowBox[{"x", "^", "b"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "0", ",", 
       RowBox[{"n", "-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", 
       RowBox[{"a", "+", "2"}], ",", 
       RowBox[{"n", "+", "2"}], ",", "2"}], "}"}]}], "]"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{{3.788179010201194*^9, 3.788179025129023*^9}, {
   3.7881790876736507`*^9, 3.788179157098119*^9}, 3.788179383099012*^9, 
   3.7885255772801447`*^9, 3.7958910040535917`*^9},
 CellLabel->"In[73]:=",ExpressionUUID->"65a7cfac-7a20-48e9-9ec3-d7dcd00d67da"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dd", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"dd", "[", "n", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{
       RowBox[{"slogH", "[", "n", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "Infinity", ",", 
         RowBox[{"n", "+", "2"}]}], "}"}]}], "]"}], "/", 
     RowBox[{"dco", "[", 
      RowBox[{"n", ",", 
       RowBox[{"n", "+", "2"}]}], "]"}]}], "//", "Simplify"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{{3.788179174143177*^9, 3.788179210497426*^9}, {
   3.788179385011614*^9, 3.788179386022843*^9}, 3.788525579102108*^9, 
   3.7958910040536423`*^9},
 CellLabel->"In[74]:=",ExpressionUUID->"e6443d55-7852-4045-be55-726a083e250c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ddd", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"ddd", "[", "n", "]"}], "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Expand", "[", 
         RowBox[{"dd", "[", "n", "]"}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{"Times", "\[Rule]", "o"}], "}"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"hh", "[", "a_", "]"}], "^", "m_"}], ":>", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"hh", "[", "a", "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"b", ",", "1", ",", "m"}], "}"}]}], "]"}], "/.", 
           RowBox[{"List", "\[Rule]", "Sequence"}]}], ")"}]}], "}"}]}], "//.", 
      RowBox[{
       RowBox[{"o", "[", 
        RowBox[{"a___", ",", "b_", ",", "c___"}], "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"b", "*", 
         RowBox[{"o", "[", 
          RowBox[{"a", ",", "c"}], "]"}]}], "/;", 
        RowBox[{"FreeQ", "[", 
         RowBox[{"b", ",", "hh"}], "]"}]}]}]}], ",", 
     RowBox[{"o", "[", "___", "]"}]}], "]"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{{3.788179473853199*^9, 3.788179613735998*^9}, {
   3.788526160000781*^9, 3.7885261612709923`*^9}, {3.7885262200653963`*^9, 
   3.788526251148007*^9}, 3.795891004053692*^9},
 CellLabel->"In[75]:=",ExpressionUUID->"4d6546fb-9605-4ebb-b780-f7186b688331"],

Cell[BoxData[
 RowBox[{
  RowBox[{"d", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"d", "[", "n", "]"}], "=", 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{"Expand", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"ddd", "[", "n", "]"}], "/.", 
           RowBox[{
            RowBox[{"hh", "[", 
             RowBox[{"-", "1"}], "]"}], "\[Rule]", 
            RowBox[{"t", "[", 
             RowBox[{"0", ",", "0"}], "]"}]}]}], "/.", 
          RowBox[{"hh", "\[Rule]", "h"}]}], "/.", 
         RowBox[{"o", "\[Rule]", "op"}]}], "]"}], ",", 
       RowBox[{"op", "[", "___", "]"}]}], "]"}]}], ")"}], "/;", 
   RowBox[{"IntegerQ", "[", "n", "]"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{{3.788179626573228*^9, 3.788179686771482*^9}, {
   3.7881803969564543`*^9, 3.788180405944688*^9}, {3.788180453263595*^9, 
   3.7881804560858088`*^9}, {3.788526052405261*^9, 3.788526065026492*^9}, {
   3.78852615329618*^9, 3.788526154149699*^9}, {3.7885262742571487`*^9, 
   3.788526281624497*^9}, 3.795891004053767*^9},
 CellLabel->"In[76]:=",ExpressionUUID->"65a99c8a-47b8-4376-ae71-bc9f2c0b2829"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "An", " ", "unidentified", " ", "bug", " ", "in", " ", "the", " ", "code", 
    " ", "activates", " ", "unless", " ", "we", " ", "pre"}], "-", 
   RowBox[{"compute", " ", "the", " ", 
    RowBox[{"d", "[", "n", "]"}], " ", "we", " ", "will", " ", "use", " ", 
    "before", " ", "the", " ", "next", " ", "set", " ", "of", " ", 
    "definitions"}]}], " ", "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10005.},
 CellChangeTimes->{{3.796049103647759*^9, 3.796049151674996*^9}},
 CellLabel->"In[77]:=",ExpressionUUID->"9414052c-69d2-4fa9-a00b-1bc5e3455269"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"d", "[", "n", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "0", ",", "10"}], "}"}]}], "]"}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10005.},
 CellChangeTimes->{{3.796048742396714*^9, 3.796048742871361*^9}, {
   3.796048989069415*^9, 3.796049018825946*^9}, 3.796049151675161*^9},
 CellLabel->"In[78]:=",ExpressionUUID->"5bdf905a-6490-4947-a4b3-997e8237acda"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Next", ",", " ", 
   RowBox[{
   "we", " ", "want", " ", "to", " ", "impose", " ", "the", " ", "recursion", 
    " ", "on", " ", "the", " ", 
    RowBox[{"d", "[", "n", "]"}], " ", "correlators"}]}], " ", 
  "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.},
 CellChangeTimes->{{3.788180078252824*^9, 3.7881800784987993`*^9}, {
   3.7881801497683983`*^9, 3.788180174169856*^9}, 3.795891111850919*^9},
 CellLabel->"In[79]:=",ExpressionUUID->"cf42f957-7eb1-4e72-a822-1e2eeaf81736"],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{"td", ",", "pt", ",", "bt", ",", "cpt"}], "]"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.},
 CellChangeTimes->{{3.788181047672697*^9, 3.788181068957272*^9}, 
   3.795891111851037*^9, {3.795891768668857*^9, 3.795891769967849*^9}},
 CellLabel->"In[80]:=",ExpressionUUID->"3eb4fc40-1aa3-4e22-a0f9-35fdd1036773"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Traces", " ", "of", " ", 
   RowBox[{"d", "'"}], "s"}], " ", "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.},
 CellChangeTimes->{{3.7881803522037477`*^9, 3.788180358254973*^9}, 
   3.795891111851136*^9},
 CellLabel->"In[81]:=",ExpressionUUID->"10666c34-cd85-4ba3-9508-6e69ab715bed"],

Cell[BoxData[
 RowBox[{
  RowBox[{"td", "[", "a___", "]"}], ":=", 
  RowBox[{
   RowBox[{"td", "[", "a", "]"}], "=", 
   RowBox[{"tr", "[", 
    RowBox[{"op", "@@", 
     RowBox[{"Thread", "[", 
      RowBox[{"d", "[", 
       RowBox[{"{", "a", "}"}], "]"}], "]"}]}], "]"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.},
 CellChangeTimes->{{3.784981759285458*^9, 3.78498177129849*^9}, {
   3.784982228019369*^9, 3.7849822289516563`*^9}, 3.795891111851215*^9},
 CellLabel->"In[82]:=",ExpressionUUID->"89582862-41c7-4fbd-981a-43e2ecaf7ddf"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "A", " ", "more", " ", "concise", " ", "labelling", " ", "of", " ", "the", 
   " ", "basis", " ", "of", " ", "twisted", " ", "traces", " ", "as", " ", 
   RowBox[{"bt", "[", "...", "]"}]}], " ", "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.},
 CellChangeTimes->{{3.788180637089727*^9, 3.788180637414747*^9}, {
   3.788180671637905*^9, 3.7881807257504272`*^9}, 3.795891111851306*^9},
 CellLabel->"In[83]:=",ExpressionUUID->"95fb11d9-4320-4d3e-b8cd-ee08305c27ca"],

Cell[BoxData[
 RowBox[{
  RowBox[{"strip", "[", "a___", "]"}], ":=", 
  RowBox[{"Cases", "[", 
   RowBox[{
    RowBox[{"{", "a", "}"}], ",", 
    RowBox[{
     RowBox[{"t", "[", 
      RowBox[{"0", ",", "n_"}], "]"}], "\[Rule]", 
     RowBox[{"n", "/", "2"}]}]}], "]"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.},
 CellChangeTimes->{{3.7849811783951883`*^9, 3.78498120969946*^9}, {
   3.784981243588724*^9, 3.784981277169917*^9}, {3.784981355989791*^9, 
   3.784981356089512*^9}, 3.795891111851385*^9},
 CellLabel->"In[84]:=",ExpressionUUID->"973577e0-72e9-47f7-b7b3-d9299258f0b8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"pt", "[", "a___", "]"}], ":=", 
  RowBox[{
   RowBox[{"pt", "[", "a", "]"}], "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"td", "[", "a", "]"}], "/.", 
      RowBox[{
       RowBox[{"tr", "[", 
        RowBox[{"op", "[", "b___", "]"}], "]"}], ":>", 
       RowBox[{"(", 
        RowBox[{"bt", "@@", 
         RowBox[{"strip", "[", "b", "]"}]}], ")"}]}]}], ",", "mu", ",", 
     "Simplify"}], "]"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.},
 CellChangeTimes->{{3.784912976996826*^9, 3.784912994783474*^9}, {
   3.784913050436554*^9, 3.784913084782843*^9}, {3.784913189894124*^9, 
   3.7849131926602*^9}, {3.78492405252433*^9, 3.784924053170615*^9}, {
   3.784924134989388*^9, 3.7849241369106493`*^9}, {3.7849241891636267`*^9, 
   3.784924320179227*^9}, {3.7849812870606613`*^9, 3.784981297656473*^9}, {
   3.784981769375978*^9, 3.784981778644433*^9}, {3.784981879638164*^9, 
   3.784981880964294*^9}, {3.7849822692271748`*^9, 3.7849822699572973`*^9}, 
   3.795891111851459*^9},
 CellLabel->"In[85]:=",ExpressionUUID->"acc58858-9a65-4363-8d9a-7af4d3e21bda"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "And", " ", "parameterization", " ", "as", " ", "polynomials", " ", "in", 
    " ", "mu"}], ",", " ", "s2", ",", " ", "s3"}], " ", "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.},
 CellChangeTimes->{{3.7881808253375587`*^9, 3.788180863924062*^9}, 
   3.795891111851522*^9},
 CellLabel->"In[86]:=",ExpressionUUID->"cdc9ab63-5109-4103-9c8d-932d70c7d400"],

Cell[BoxData[
 RowBox[{
  RowBox[{"bt", "[", "]"}], ":=", "1"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.},
 CellChangeTimes->{{3.784320443300371*^9, 3.784320446368297*^9}, 
   3.784912944742572*^9, {3.784924004442444*^9, 3.7849240099684668`*^9}, 
   3.784981305521255*^9, 3.795891111851605*^9},
 CellLabel->"In[87]:=",ExpressionUUID->"26e7478c-4a07-4347-bbf6-9286d28f23cb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"bt", "[", 
   RowBox[{"a___", ",", "0", ",", "b___"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"bt", "[", 
    RowBox[{"a", ",", "0", ",", "b"}], "]"}], "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"2", "Pi"}], ")"}]}], " ", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"bt", "[", 
          RowBox[{"a", ",", "b"}], "]"}], ",", "mu"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "/", "s3"}], " ", 
          RowBox[{"mu", "^", "2"}]}], "+", 
         RowBox[{
          RowBox[{"1", "/", "4"}], " ", 
          RowBox[{
           RowBox[{"z", "^", "2"}], "/", "s3"}]}]}], ")"}], 
       RowBox[{"bt", "[", 
        RowBox[{"a", ",", "b"}], "]"}]}]}], ",", "mu"}], "]"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.},
 CellChangeTimes->{{3.7848989646503057`*^9, 3.7848989798599157`*^9}, {
   3.784912927225947*^9, 3.784912929621627*^9}, {3.784913124892132*^9, 
   3.784913131065559*^9}, {3.7849240011257133`*^9, 3.784924001525482*^9}, {
   3.7849243027145977`*^9, 3.7849243097739153`*^9}, {3.78492435372505*^9, 
   3.7849243542142057`*^9}, {3.784981413039485*^9, 3.784981448216955*^9}, {
   3.784981486367038*^9, 3.7849814903715076`*^9}, {3.7849846128777657`*^9, 
   3.784984619648593*^9}, {3.788526448981135*^9, 3.788526456202506*^9}, 
   3.788526523209198*^9, {3.788526581653284*^9, 3.788526605783416*^9}, {
   3.788528003124073*^9, 3.788528003752616*^9}, {3.788528215134881*^9, 
   3.788528216491734*^9}, {3.788528793173524*^9, 3.7885287935887213`*^9}, {
   3.788606463094029*^9, 3.788606468853158*^9}, 3.788606842726639*^9, 
   3.78860716955478*^9, 3.795891111851654*^9},
 CellLabel->"In[88]:=",ExpressionUUID->"d7bce09a-7493-4a5a-a7e8-37c6a1171f1e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"bt", "[", "a___", "]"}], ":=", 
  RowBox[{
   RowBox[{"bt", "[", "a", "]"}], "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"n", "/", "3"}], "+", 
          RowBox[{"l", "/", "3"}], "+", 
          RowBox[{"2", 
           RowBox[{"m", "/", "3"}]}], "-", 
          RowBox[{
           RowBox[{"Plus", "[", "a", "]"}], "/", "3"}], "+", " ", 
          RowBox[{
           RowBox[{"Length", "[", 
            RowBox[{"{", "a", "}"}], "]"}], "/", "3"}]}], ">", 
         RowBox[{"Length", "[", 
          RowBox[{"{", "a", "}"}], "]"}]}], "||", 
        RowBox[{"(", 
         RowBox[{"!", 
          RowBox[{"IntegerQ", "[", 
           RowBox[{
            RowBox[{"n", "/", "3"}], "+", 
            RowBox[{"l", "/", "3"}], "+", 
            RowBox[{"2", 
             RowBox[{"m", "/", "3"}]}], "-", 
            RowBox[{
             RowBox[{"Plus", "[", "a", "]"}], "/", "3"}], "+", " ", 
            RowBox[{
             RowBox[{"Length", "[", 
              RowBox[{"{", "a", "}"}], "]"}], "/", "3"}]}], "]"}]}], ")"}]}], 
       ",", "0", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"cf", "[", "a", "]"}], "[", 
         RowBox[{"n", ",", "m", ",", "l"}], "]"}], 
        RowBox[{"s2", "^", "m"}], " ", 
        RowBox[{"mu", "^", "n"}], " ", 
        RowBox[{
         RowBox[{"z", "^", "l"}], "/", 
         RowBox[{"s3", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"n", "/", "3"}], "+", 
            RowBox[{"l", "/", "3"}], "+", 
            RowBox[{"2", 
             RowBox[{"m", "/", "3"}]}], "-", 
            RowBox[{
             RowBox[{"Plus", "[", "a", "]"}], "/", "3"}], "+", " ", 
            RowBox[{
             RowBox[{"Length", "[", 
              RowBox[{"{", "a", "}"}], "]"}], "/", "3"}]}], ")"}]}]}]}]}], 
      "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", 
       RowBox[{
        RowBox[{"Plus", "[", "a", "]"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"Length", "[", 
          RowBox[{"{", "a", "}"}], "]"}]}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "0", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Plus", "[", "a", "]"}], "/", "2"}], "+", 
        RowBox[{"Length", "[", 
         RowBox[{"{", "a", "}"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"l", ",", "0", ",", 
       RowBox[{
        RowBox[{"Plus", "[", "a", "]"}], "+", 
        RowBox[{"2", 
         RowBox[{"Length", "[", 
          RowBox[{"{", "a", "}"}], "]"}]}]}]}], "}"}]}], "]"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.},
 CellChangeTimes->{{3.7849811252270327`*^9, 3.784981125598977*^9}, {
   3.784981312292761*^9, 3.78498133333055*^9}, {3.784981370793818*^9, 
   3.784981381604838*^9}, {3.784983532274082*^9, 3.784983536446711*^9}, {
   3.7849837201491127`*^9, 3.784983980970873*^9}, {3.784984024464753*^9, 
   3.784984079645631*^9}, {3.7849845687890587`*^9, 3.784984600917836*^9}, 
   3.7958911118517036`*^9, {3.796051076414753*^9, 3.796051161912218*^9}, {
   3.7960512271889763`*^9, 3.796051227360052*^9}},
 CellLabel->"In[89]:=",ExpressionUUID->"6be5037a-1f19-4562-bacb-14ebe20a0210"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Connected", " ", "correlators"}], " ", "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.},
 CellChangeTimes->{{3.788180986708693*^9, 3.788181007936338*^9}, 
   3.795891111851778*^9},
 CellLabel->"In[90]:=",ExpressionUUID->"2f576508-6927-4a0e-b409-f38cc4d8ff39"],

Cell[BoxData[
 RowBox[{
  RowBox[{"comp", "[", 
   RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
  RowBox[{"Fold", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"DeleteCases", "[", 
      RowBox[{"##", ",", "1", ",", "1"}], "]"}], "&"}], ",", "a", ",", "b"}], 
   "]"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.},
 CellChangeTimes->{{3.784900388639537*^9, 3.784900403319663*^9}, 
   3.7958911118518333`*^9},
 CellLabel->"In[91]:=",ExpressionUUID->"033737f4-bbfc-4b3e-a88a-4eb6bea5a80a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cpt", "[", 
   RowBox[{"a_", ",", "b___"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"cpt", "[", 
    RowBox[{"a", ",", "b"}], "]"}], "=", "\[IndentingNewLine]", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"pt", "[", 
       RowBox[{"a", ",", "b"}], "]"}], "-", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"c", "\[NotEqual]", 
           RowBox[{"{", "b", "}"}]}], ",", 
          RowBox[{
           RowBox[{"cpt", "[", 
            RowBox[{"a", ",", 
             RowBox[{"Sequence", "@@", "c"}]}], "]"}], 
           RowBox[{"(", 
            RowBox[{"pt", "@@", 
             RowBox[{"comp", "[", 
              RowBox[{
               RowBox[{"{", "b", "}"}], ",", "c"}], "]"}]}], ")"}]}], ",", 
          "0"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"c", ",", 
          RowBox[{"Subsets", "[", 
           RowBox[{"{", "b", "}"}], "]"}]}], "}"}]}], "]"}]}], ",", "mu", ",",
      "Simplify"}], "]"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.},
 CellChangeTimes->{{3.7848993490986*^9, 3.784899385513994*^9}, {
   3.78489946834871*^9, 3.784899505447151*^9}, {3.7848996343774977`*^9, 
   3.784899711563959*^9}, {3.784899837408683*^9, 3.78489989293766*^9}, {
   3.784900410802844*^9, 3.784900411251214*^9}, {3.784900523551104*^9, 
   3.784900529692053*^9}, {3.78497874016765*^9, 3.7849787431141243`*^9}, {
   3.784980310538506*^9, 3.7849803116506567`*^9}, {3.784982273907774*^9, 
   3.784982276403797*^9}, 3.795891111851884*^9},
 CellLabel->"In[92]:=",ExpressionUUID->"7ea3be8e-4a4d-428f-98b9-1093604c6805"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Recursion", " ", "relation"}], " ", "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.},
 CellChangeTimes->{{3.788181099423361*^9, 3.788181104315954*^9}, 
   3.7958911118519373`*^9},
 CellLabel->"In[93]:=",ExpressionUUID->"43761159-137b-4f47-a32d-5c470c3a8062"],

Cell[BoxData[
 RowBox[{
  RowBox[{"test0", "[", "a___", "]"}], ":=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"4", 
       RowBox[{"Pi", "^", "2"}], 
       RowBox[{"cpt", "[", 
        RowBox[{"0", ",", "0", ",", "a"}], "]"}]}], "+", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"{", "a", "}"}], "[", 
           RowBox[{"[", "i", "]"}], "]"}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"{", "a", "}"}], "[", 
            RowBox[{"[", "i", "]"}], "]"}], "-", "1"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"cp", "@@", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"k", "\[Equal]", "i"}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"{", "a", "}"}], "[", 
                 RowBox[{"[", "k", "]"}], "]"}], "-", "2"}], ",", 
               RowBox[{
                RowBox[{"{", "a", "}"}], "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "1", ",", 
               RowBox[{"Length", "[", 
                RowBox[{"{", "a", "}"}], "]"}]}], "}"}]}], "]"}]}], ")"}]}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", 
           RowBox[{"{", "a", "}"}], "]"}]}], "}"}]}], "]"}], "+", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"{", "a", "}"}], "[", 
           RowBox[{"[", "i", "]"}], "]"}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"{", "a", "}"}], "[", 
           RowBox[{"[", "j", "]"}], "]"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"cp", "@@", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"k", "\[Equal]", "i"}], "||", 
                RowBox[{"k", "\[Equal]", "j"}]}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"{", "a", "}"}], "[", 
                 RowBox[{"[", "k", "]"}], "]"}], "-", "1"}], ",", 
               RowBox[{
                RowBox[{"{", "a", "}"}], "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "1", ",", 
               RowBox[{"Length", "[", 
                RowBox[{"{", "a", "}"}], "]"}]}], "}"}]}], "]"}]}], ")"}]}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", 
           RowBox[{"{", "a", "}"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", 
          RowBox[{"i", "-", "1"}]}], "}"}]}], "]"}]}], "/.", 
     RowBox[{"cp", "\[Rule]", "cpt"}]}], ",", "mu", ",", "Simplify"}], 
   "]"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.},
 CellChangeTimes->{{3.784913215802268*^9, 3.784913221909993*^9}, {
   3.784921858998712*^9, 3.7849221487934017`*^9}, {3.7849221802993727`*^9, 
   3.784922215705821*^9}, {3.784922354206027*^9, 3.78492237237676*^9}, {
   3.7849227524274*^9, 3.784922888096294*^9}, {3.7849229536358852`*^9, 
   3.78492297449124*^9}, {3.7849310353654213`*^9, 3.784931089207114*^9}, {
   3.7849804952771378`*^9, 3.7849805040184383`*^9}, {3.784980567142282*^9, 
   3.784980569774365*^9}, {3.784983013813993*^9, 3.784983040149385*^9}, 
   3.784984318497612*^9, 3.788607417306368*^9, 3.795891111851994*^9},
 CellLabel->"In[94]:=",ExpressionUUID->"3a567766-95ad-41a3-9c92-3770c4f5d99c"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Individual", " ", "coefficients", " ", "of", " ", "the", " ", 
   "recursion"}], " ", "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.},
 CellChangeTimes->{{3.7881811729874*^9, 3.788181188511509*^9}, 
   3.795891111852057*^9},
 CellLabel->"In[95]:=",ExpressionUUID->"332129a9-26e5-41c4-a51e-fe8517f50167"],

Cell[BoxData[
 RowBox[{
  RowBox[{"test", "[", "a___", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Thread", "[", 
      RowBox[{
       RowBox[{"Flatten", "[", 
        RowBox[{"CoefficientList", "[", 
         RowBox[{
          RowBox[{"test0", "[", "a", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"mu", ",", "s2", ",", "z"}], "}"}]}], "]"}], "]"}], 
       "\[Equal]", "0"}], "]"}], "/.", 
     RowBox[{"s3", "\[Rule]", "1"}]}], ")"}], "/;", 
   RowBox[{
    RowBox[{"Length", "[", 
     RowBox[{"{", "a", "}"}], "]"}], ">", "1"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.},
 CellChangeTimes->{{3.784982207468471*^9, 3.784982207736697*^9}, {
   3.784982249843713*^9, 3.784982250112318*^9}, {3.784982305767646*^9, 
   3.784982335736665*^9}, {3.784982375473157*^9, 3.7849824535145607`*^9}, {
   3.784982484182275*^9, 3.78498250230599*^9}, {3.784982557184032*^9, 
   3.7849825800767717`*^9}, {3.7849826109258842`*^9, 3.784982639184638*^9}, 
   3.784982682724044*^9, 3.78498276943963*^9, {3.78498290336019*^9, 
   3.784982917749453*^9}, {3.78498296998346*^9, 3.784982987700822*^9}, {
   3.784983043525443*^9, 3.784983046967395*^9}, {3.784983079863153*^9, 
   3.784983085194503*^9}, {3.784984195049695*^9, 3.784984219742483*^9}, {
   3.784984329420649*^9, 3.784984335179324*^9}, {3.784984365454794*^9, 
   3.784984367039476*^9}, 3.795891111852113*^9, {3.796051176211049*^9, 
   3.7960511774186487`*^9}},
 CellLabel->"In[96]:=",ExpressionUUID->"b0a73a81-6375-4155-9eb0-1f076650ab40"],

Cell[BoxData[
 RowBox[{
  RowBox[{"test", "[", "a_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Thread", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"CoefficientList", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"test0", "[", "a", "]"}], ",", "mu"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"mu", ",", "s2", ",", "z"}], "}"}]}], "]"}], "]"}], 
     "\[Equal]", "0"}], "]"}], "/.", 
   RowBox[{"s3", "\[Rule]", "1"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.},
 CellChangeTimes->{{3.7849843430321608`*^9, 3.784984353044817*^9}, 
   3.7958911118521633`*^9, {3.796051491288774*^9, 3.796051491668696*^9}},
 CellLabel->"In[97]:=",ExpressionUUID->"6af80d8a-9336-4d2c-9ff8-448ff68071f3"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "A", " ", "list", " ", "of", " ", "relations", " ", "we", " ", "will", " ", 
   "impose"}], " ", "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.},
 CellChangeTimes->{{3.788181256947735*^9, 3.7881812787152977`*^9}, 
   3.7958911118522263`*^9},
 CellLabel->"In[98]:=",ExpressionUUID->"c4067e18-7c0b-4583-ba74-a94f21a18241"],

Cell[BoxData[
 RowBox[{"Clear", "[", "ttable", "]"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.},
 CellChangeTimes->{{3.784930755157921*^9, 3.784930757002657*^9}, 
   3.7958911118522863`*^9},
 CellLabel->"In[99]:=",ExpressionUUID->"fd949384-35c8-4c52-86d1-d547592a0d23"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ttable", "[", 
   RowBox[{"n_", ",", "M_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"ttable", "[", 
      RowBox[{"n", ",", "M"}], "]"}], "=", 
     RowBox[{"Union", "[", 
      RowBox[{"Flatten", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Sort", "[", 
           RowBox[{"Append", "[", 
            RowBox[{"x", ",", "y"}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"y", ",", "1", ",", "M"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", 
            RowBox[{"ttable", "[", 
             RowBox[{
              RowBox[{"n", "-", "1"}], ",", 
              RowBox[{"M", "-", "y"}]}], "]"}]}], "}"}]}], "]"}], ",", "1"}], 
       "]"}], "]"}]}], ")"}], "/;", 
   RowBox[{"n", ">", "1"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.},
 CellChangeTimes->{{3.7849221206108*^9, 3.784922124257326*^9}, {
   3.7849243764120283`*^9, 3.784924377346937*^9}, {3.7849305452317266`*^9, 
   3.7849306802096653`*^9}, {3.784930714427369*^9, 3.7849307230058613`*^9}, {
   3.7849308326579533`*^9, 3.784930838637721*^9}, {3.784931284130939*^9, 
   3.784931292299822*^9}, {3.784990650192132*^9, 3.784990650359396*^9}, {
   3.784990722499217*^9, 3.784990748801923*^9}, {3.7849908468851957`*^9, 
   3.784990894620537*^9}, {3.78499093812794*^9, 3.784990979248734*^9}, {
   3.784991076880845*^9, 3.7849910994934683`*^9}, 3.7958911118523407`*^9},
 CellLabel->
  "In[100]:=",ExpressionUUID->"0dd71a46-3787-4603-9cce-eda6f45c4f4d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ttable", "[", 
   RowBox[{"1", ",", "M_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"ttable", "[", 
      RowBox[{"1", ",", "M"}], "]"}], "=", 
     RowBox[{"{", 
      RowBox[{"{", "M", "}"}], "}"}]}], ")"}], "/;", 
   RowBox[{"M", ">", "0"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.},
 CellChangeTimes->{{3.784930699892109*^9, 3.784930706936625*^9}, {
   3.784930745985509*^9, 3.784930793139661*^9}, {3.784990677946826*^9, 
   3.7849906785418863`*^9}, {3.784990914490443*^9, 3.784990915051551*^9}, {
   3.784991009163971*^9, 3.784991038211431*^9}, {3.784991091270228*^9, 
   3.7849910942172003`*^9}, 3.795891111852407*^9},
 CellLabel->
  "In[101]:=",ExpressionUUID->"f02bdd81-b8ec-484c-a013-7afdb0a827ca"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ttable", "[", 
   RowBox[{"1", ",", "M_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"ttable", "[", 
      RowBox[{"1", ",", "M"}], "]"}], "=", 
     RowBox[{"{", "}"}]}], ")"}], "/;", 
   RowBox[{"M", "<", "1"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.},
 CellChangeTimes->{{3.7849910324289007`*^9, 3.7849910399216013`*^9}, {
   3.784991101429443*^9, 3.7849911057823877`*^9}, 3.7958911118524733`*^9},
 CellLabel->
  "In[102]:=",ExpressionUUID->"c8ab968d-ae7b-4052-ba41-049888c804cd"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Impose", " ", "and", " ", "solve", " ", "recursion"}], " ", 
  "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.},
 CellChangeTimes->{{3.788181356791793*^9, 3.788181363102166*^9}, 
   3.7958911118525267`*^9},
 CellLabel->
  "In[103]:=",ExpressionUUID->"2851f40f-936c-4ab9-82eb-8bf81a82039c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ttest", "[", 
   RowBox[{"n_", ",", "M_"}], "]"}], ":=", 
  RowBox[{"Flatten", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"test", "@@", "x"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"ttable", "[", 
        RowBox[{"n", ",", "M"}], "]"}]}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.},
 CellChangeTimes->{{3.784991125674385*^9, 3.7849911877770042`*^9}, 
   3.7958911118525763`*^9},
 CellLabel->
  "In[104]:=",ExpressionUUID->"8bcd62cd-8175-4470-a808-d574d6eef47c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sol", "[", 
   RowBox[{"n_", ",", "M_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{"ttest", "[", 
     RowBox[{"n", ",", "M"}], "]"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.},
 CellChangeTimes->{{3.784991148827599*^9, 3.78499121694944*^9}, 
   3.795891111852646*^9},
 CellLabel->
  "In[105]:=",ExpressionUUID->"3c39fc34-05c4-4bcb-9c98-626882aeed4b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"impose", "[", 
   RowBox[{"a_", "\[Rule]", "b_"}], "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{"a", "=", "b"}], ")"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.},
 CellChangeTimes->{{3.78499122031385*^9, 3.784991250566053*^9}, 
   3.795891111852702*^9},
 CellLabel->
  "In[106]:=",ExpressionUUID->"5555bef1-312f-49c2-92c6-980c58401457"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"The", " ", 
   RowBox[{"basis", "[", "]"}], " ", "function", " ", "parameterize", " ", 
   "the", " ", "trace", " ", "in", " ", "terms", " ", "of", " ", 
   "coefficients", " ", "in", " ", 
   RowBox[{"d", "[", "n", "]"}], " ", "correlators"}], " ", "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10005.},
 CellChangeTimes->{{3.7958883494394484`*^9, 3.795888379511539*^9}, 
   3.796048278227165*^9},
 CellLabel->
  "In[107]:=",ExpressionUUID->"e5a803d6-adbe-4757-89a9-ac932244cd49"],

Cell[BoxData[
 RowBox[{
  RowBox[{"basis", "[", "a_", "]"}], ":=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"a", "/.", 
     RowBox[{
      RowBox[{"tr", "[", 
       RowBox[{"op", "[", "b___", "]"}], "]"}], ":>", 
      RowBox[{"(", 
       RowBox[{"bt", "@@", 
        RowBox[{"strip", "[", "b", "]"}]}], ")"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"mu", ",", "s2"}], "}"}], ",", "Simplify"}], "]"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10005.},
 CellChangeTimes->{3.796048278227248*^9},
 CellLabel->
  "In[108]:=",ExpressionUUID->"2b0a911b-dcc2-4cc2-8e03-3f0c89a4f89f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"basis", "[", 
  RowBox[{"tr", "[", 
   RowBox[{"op", "[", 
    RowBox[{
     RowBox[{"t", "[", 
      RowBox[{"3", ",", "1"}], "]"}], ",", 
     RowBox[{"t", "[", 
      RowBox[{"1", ",", "3"}], "]"}]}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.7958881327928877`*^9, 3.795888140308992*^9}, {
  3.79588825103538*^9, 3.795888253687902*^9}, {3.7958882917812*^9, 
  3.7958883107611*^9}, {3.7958884007632647`*^9, 3.79588840260349*^9}, {
  3.796048509316234*^9, 3.7960485120965652`*^9}},
 CellLabel->
  "In[109]:=",ExpressionUUID->"aec34bb9-751c-4795-aa69-88e160c1637d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["s2", "2"], " ", "z", " ", 
     RowBox[{
      RowBox[{"cf", "[", "1", "]"}], "[", 
      RowBox[{"0", ",", "1", ",", "1"}], "]"}]}], 
    RowBox[{"5", " ", "s3"}]]}], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["z", "2"], " ", 
    RowBox[{
     RowBox[{"cf", "[", "1", "]"}], "[", 
     RowBox[{"1", ",", "0", ",", "2"}], "]"}]}], 
   RowBox[{"10", " ", "\[Pi]"}]], "+", 
  RowBox[{
   FractionBox["1", "10"], " ", "s2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      RowBox[{
       RowBox[{"cf", "[", "1", "]"}], "[", 
       RowBox[{"0", ",", "0", ",", "0"}], "]"}]}], "-", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox["z", "3"], " ", 
       RowBox[{
        RowBox[{"cf", "[", "1", "]"}], "[", 
        RowBox[{"0", ",", "0", ",", "3"}], "]"}]}], "s3"], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"cf", "[", "1", "]"}], "[", 
       RowBox[{"1", ",", "1", ",", "0"}], "]"}], "\[Pi]"]}], ")"}]}], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["mu", "4"], " ", "z", " ", 
    RowBox[{
     RowBox[{"cf", "[", "1", "]"}], "[", 
     RowBox[{"2", ",", "0", ",", "1"}], "]"}]}], 
   RowBox[{"5", " ", "s3"}]], "+", 
  RowBox[{"mu", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"s2", " ", 
        SuperscriptBox["z", "2"], " ", 
        RowBox[{
         RowBox[{"cf", "[", "1", "]"}], "[", 
         RowBox[{"1", ",", "0", ",", "2"}], "]"}]}], 
       RowBox[{"5", " ", "s3"}]]}], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["s2", "2"], " ", 
       RowBox[{
        RowBox[{"cf", "[", "1", "]"}], "[", 
        RowBox[{"1", ",", "1", ",", "0"}], "]"}]}], 
      RowBox[{"5", " ", "s3"}]], "-", 
     FractionBox[
      RowBox[{"z", " ", 
       RowBox[{
        RowBox[{"cf", "[", "1", "]"}], "[", 
        RowBox[{"2", ",", "0", ",", "1"}], "]"}]}], 
      RowBox[{"5", " ", "\[Pi]"}]]}], ")"}]}], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["mu", "5"], " ", 
    RowBox[{
     RowBox[{"cf", "[", "1", "]"}], "[", 
     RowBox[{"3", ",", "0", ",", "0"}], "]"}]}], 
   RowBox[{"5", " ", "s3"}]], "+", 
  RowBox[{
   SuperscriptBox["mu", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["z", "2"], " ", 
        RowBox[{
         RowBox[{"cf", "[", "1", "]"}], "[", 
         RowBox[{"1", ",", "0", ",", "2"}], "]"}]}], 
       RowBox[{"5", " ", "s3"}]]}], "-", 
     FractionBox[
      RowBox[{"s2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"cf", "[", "1", "]"}], "[", 
          RowBox[{"1", ",", "1", ",", "0"}], "]"}], "+", 
         RowBox[{
          RowBox[{"cf", "[", "1", "]"}], "[", 
          RowBox[{"3", ",", "0", ",", "0"}], "]"}]}], ")"}]}], 
      RowBox[{"5", " ", "s3"}]]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["mu", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"s2", " ", "z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"cf", "[", "1", "]"}], "[", 
           RowBox[{"0", ",", "1", ",", "1"}], "]"}], "+", 
          RowBox[{
           RowBox[{"cf", "[", "1", "]"}], "[", 
           RowBox[{"2", ",", "0", ",", "1"}], "]"}]}], ")"}]}], 
       RowBox[{"5", " ", "s3"}]]}], "+", 
     RowBox[{
      FractionBox["1", "10"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         RowBox[{
          RowBox[{"cf", "[", "1", "]"}], "[", 
          RowBox[{"0", ",", "0", ",", "0"}], "]"}]}], "-", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox["z", "3"], " ", 
          RowBox[{
           RowBox[{"cf", "[", "1", "]"}], "[", 
           RowBox[{"0", ",", "0", ",", "3"}], "]"}]}], "s3"], "-", 
        FractionBox[
         RowBox[{"3", " ", 
          RowBox[{
           RowBox[{"cf", "[", "1", "]"}], "[", 
           RowBox[{"3", ",", "0", ",", "0"}], "]"}]}], "\[Pi]"]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.7958912109434853`*^9, 3.795891294958345*^9, 3.795891433543082*^9, 
   3.7958915764986057`*^9, 3.7958916909321203`*^9, 3.795891864574277*^9, 
   3.795892063924779*^9, 3.7958921126482286`*^9, 3.795892231206421*^9, 
   3.796048317438786*^9, 3.796048364204878*^9, {3.796048440000181*^9, 
   3.79604847512115*^9}, {3.79604851364412*^9, 3.7960485138525352`*^9}, 
   3.796048760421253*^9, 3.7960490675977583`*^9, 3.796049251109178*^9, 
   3.796049565497697*^9, 3.796050696057534*^9, 3.796051201003694*^9, 
   3.796051267151204*^9, 3.7960513388709517`*^9, 3.7960515176068296`*^9, 
   3.7960522186953382`*^9, 3.7960524008730288`*^9},
 CellLabel->
  "Out[109]=",ExpressionUUID->"1b694d62-06f7-4db7-b721-b7e5c0aa88db"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Imposing", " ", "the", " ", "recursions", " ", "up", " ", "to", " ", 
   "total", " ", "level", " ", "2"}], "  ", "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10005.},
 CellChangeTimes->{{3.788182085843402*^9, 3.788182109039507*^9}, {
   3.795886968828301*^9, 3.795886973874995*^9}, {3.79588711950181*^9, 
   3.795887120765523*^9}, {3.795887155080063*^9, 3.7958871568329067`*^9}, 
   3.79588720670326*^9, 3.795887492007617*^9, 3.7958875998972*^9, 
   3.795887785026622*^9},
 CellLabel->
  "In[110]:=",ExpressionUUID->"a5b36fc8-07ca-4f7c-9b0f-589a5badab25"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Thread", "[", 
     RowBox[{"impose", "[", 
      RowBox[{"sol", "[", 
       RowBox[{"a", ",", "2"}], "]"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "2"}], "}"}]}], "]"}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10005.},
 CellChangeTimes->{{3.795887226702404*^9, 3.7958872571812153`*^9}, {
   3.7958874499398937`*^9, 3.795887492008029*^9}, {3.795887529200348*^9, 
   3.795887553657481*^9}, {3.795887599897613*^9, 3.795887640817072*^9}, 
   3.795887785026966*^9, 3.7960484855684013`*^9, 3.796049083916771*^9},
 CellLabel->
  "In[111]:=",ExpressionUUID->"66b29559-4e8b-40f5-b95f-889c7a0914e6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Imposing", " ", "the", " ", "recursions", " ", "up", " ", "to", " ", 
   "total", " ", "level", " ", "4"}], "  ", "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10006.},
 CellChangeTimes->{{3.788182085843402*^9, 3.788182109039507*^9}, {
   3.795886968828301*^9, 3.795886973874995*^9}, {3.79588711950181*^9, 
   3.795887120765523*^9}, {3.795887155080063*^9, 3.7958871568329067`*^9}, 
   3.79588720670326*^9, 3.795887492007617*^9, {3.7958875998972*^9, 
   3.795887606811727*^9}, 3.795887791488564*^9},
 CellLabel->
  "In[112]:=",ExpressionUUID->"cbf169db-6196-4163-9b1d-384d8677239b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Thread", "[", 
     RowBox[{"impose", "[", 
      RowBox[{"sol", "[", 
       RowBox[{"a", ",", "4"}], "]"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "4"}], "}"}]}], "]"}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10006.},
 CellChangeTimes->{{3.795887226702404*^9, 3.7958872571812153`*^9}, {
   3.7958874499398937`*^9, 3.795887492008029*^9}, {3.795887529200348*^9, 
   3.795887553657481*^9}, {3.795887599897613*^9, 3.7958876162976837`*^9}, {
   3.795887647449503*^9, 3.7958876512381287`*^9}, 3.795887791488769*^9, 
   3.7960484873913393`*^9, 3.7960490847303*^9},
 CellLabel->
  "In[113]:=",ExpressionUUID->"0837e2bd-104a-4d32-bbd9-06fc070871d7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Imposing", " ", "the", " ", "recursions", " ", "up", " ", "to", " ", 
   "total", " ", "level", " ", "6"}], "  ", "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10007.},
 CellChangeTimes->{{3.788182085843402*^9, 3.788182109039507*^9}, {
   3.795886968828301*^9, 3.795886973874995*^9}, {3.79588711950181*^9, 
   3.795887120765523*^9}, {3.795887155080063*^9, 3.7958871568329067`*^9}, 
   3.79588720670326*^9, 3.795887492007617*^9, {3.7958875998972*^9, 
   3.795887606811727*^9}, 3.795887661402093*^9, 3.795887794596291*^9},
 CellLabel->
  "In[114]:=",ExpressionUUID->"1d16110a-1456-4a6c-b93e-4ef364d8742d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Thread", "[", 
     RowBox[{"impose", "[", 
      RowBox[{"sol", "[", 
       RowBox[{"a", ",", "6"}], "]"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "6"}], "}"}]}], "]"}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10007.},
 CellChangeTimes->{{3.795887226702404*^9, 3.7958872571812153`*^9}, {
   3.7958874499398937`*^9, 3.795887492008029*^9}, {3.795887529200348*^9, 
   3.795887553657481*^9}, {3.795887599897613*^9, 3.7958876162976837`*^9}, {
   3.795887647449503*^9, 3.795887664329081*^9}, 3.795887794596579*^9, 
   3.796048489219356*^9, 3.796049087354246*^9},
 CellLabel->
  "In[115]:=",ExpressionUUID->"5405d655-9b4a-472b-8531-462709fe7e4d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Now", " ", "we", " ", "have", " ", "fixed", " ", "a", " ", "lot", " ", 
   "of", " ", "coefficients"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.79588846628685*^9, 3.7958884768123407`*^9}},
 CellLabel->
  "In[116]:=",ExpressionUUID->"9553edee-cd31-4d8f-9968-02d5987a8d73"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Now", " ", 
   RowBox[{"basis", "[", "]"}], " ", "function", " ", "gives", " ", 
   "explicit", " ", "correlators"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.796049366240532*^9, 3.7960493756989193`*^9}},
 CellLabel->
  "In[117]:=",ExpressionUUID->"e03c06c2-5b71-4fc8-87df-14c60c7c7b46"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"basis", "[", 
  RowBox[{"tr", "[", 
   RowBox[{"op", "[", 
    RowBox[{
     RowBox[{"t", "[", 
      RowBox[{"1", ",", "3"}], "]"}], ",", 
     RowBox[{"t", "[", 
      RowBox[{"3", ",", "1"}], "]"}]}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.7958881327928877`*^9, 3.795888140308992*^9}, {
  3.79588825103538*^9, 3.795888253687902*^9}, {3.7958882917812*^9, 
  3.7958883107611*^9}, {3.795888417025403*^9, 3.795888422540472*^9}, {
  3.795892002578491*^9, 3.795892005934359*^9}},
 CellLabel->
  "In[118]:=",ExpressionUUID->"e5c8f56b-f701-4374-941e-e34595413402"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["mu", "2"]}], 
    RowBox[{"24", " ", 
     SuperscriptBox["\[Pi]", "2"]}]]}], "-", 
  FractionBox["s2", 
   RowBox[{"40", " ", 
    SuperscriptBox["\[Pi]", "2"]}]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["mu", "5"]}], 
   RowBox[{"15", " ", "\[Pi]", " ", "s3"}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["mu", "3"], " ", "s2"}], 
   RowBox[{"6", " ", "\[Pi]", " ", "s3"}]], "-", 
  FractionBox[
   RowBox[{"mu", " ", 
    SuperscriptBox["s2", "2"]}], 
   RowBox[{"30", " ", "\[Pi]", " ", "s3"}]]}]], "Output",
 CellChangeTimes->{3.796049585729467*^9, 3.796051211295363*^9, 
  3.796051636278736*^9, 3.79605245955573*^9},
 CellLabel->
  "Out[118]=",ExpressionUUID->"a2aad2f3-fdd7-41d9-8ef6-cf8c9b530383"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"basis", "[", 
  RowBox[{"tr", "[", 
   RowBox[{"op", "[", 
    RowBox[{
     RowBox[{"t", "[", 
      RowBox[{"2", ",", "2"}], "]"}], ",", 
     RowBox[{"t", "[", 
      RowBox[{"1", ",", "1"}], "]"}], ",", 
     RowBox[{"t", "[", 
      RowBox[{"1", ",", "1"}], "]"}]}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.79604951437337*^9, 3.796049541556059*^9}},
 CellLabel->
  "In[119]:=",ExpressionUUID->"ce439116-9f72-401b-8ec7-053c9bcaeea8"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"mu", " ", 
    RowBox[{"(", 
     RowBox[{"15", "+", 
      SuperscriptBox["\[Pi]", "2"]}], ")"}]}], 
   RowBox[{"180", " ", 
    SuperscriptBox["\[Pi]", "3"]}]], "+", 
  FractionBox[
   SuperscriptBox["mu", "4"], 
   RowBox[{"3", " ", 
    SuperscriptBox["\[Pi]", "2"], " ", "s3"}]], "+", 
  FractionBox[
   RowBox[{"7", " ", 
    SuperscriptBox["mu", "2"], " ", "s2"}], 
   RowBox[{"36", " ", 
    SuperscriptBox["\[Pi]", "2"], " ", "s3"}]], "+", 
  FractionBox[
   SuperscriptBox["s2", "2"], 
   RowBox[{"90", " ", 
    SuperscriptBox["\[Pi]", "2"], " ", "s3"}]]}]], "Output",
 CellChangeTimes->{3.796049585737866*^9, 3.796051211382498*^9, 
  3.796051636289434*^9, 3.7960524596398067`*^9},
 CellLabel->
  "Out[119]=",ExpressionUUID->"14d03946-be93-40dc-bb49-40223b71feeb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"basis", "[", 
  RowBox[{"tr", "[", 
   RowBox[{"op", "[", 
    RowBox[{
     RowBox[{"t", "[", 
      RowBox[{"1", ",", "1"}], "]"}], ",", 
     RowBox[{"t", "[", 
      RowBox[{"1", ",", "1"}], "]"}], ",", 
     RowBox[{"t", "[", 
      RowBox[{"1", ",", "1"}], "]"}], ",", 
     RowBox[{"t", "[", 
      RowBox[{"1", ",", "1"}], "]"}]}], "]"}], "]"}], "]"}]], "Input",
 CellLabel->
  "In[120]:=",ExpressionUUID->"de5f648c-b235-473d-9ffc-49766839695f"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"125", "+", 
    RowBox[{"24", " ", 
     SuperscriptBox["\[Pi]", "2"]}]}], 
   RowBox[{"3840", " ", 
    SuperscriptBox["\[Pi]", "4"]}]], "+", 
  FractionBox[
   SuperscriptBox["mu", "6"], 
   RowBox[{"3", " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    SuperscriptBox["s3", "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["mu", "4"], " ", "s2"}], 
   RowBox[{"6", " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    SuperscriptBox["s3", "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["mu", "2"], " ", 
    SuperscriptBox["s2", "2"]}], 
   RowBox[{"48", " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    SuperscriptBox["s3", "2"]}]], "+", 
  FractionBox[
   RowBox[{"25", " ", 
    SuperscriptBox["mu", "3"]}], 
   RowBox[{"24", " ", 
    SuperscriptBox["\[Pi]", "3"], " ", "s3"}]], "+", 
  FractionBox[
   RowBox[{"25", " ", "mu", " ", "s2"}], 
   RowBox[{"96", " ", 
    SuperscriptBox["\[Pi]", "3"], " ", "s3"}]]}]], "Output",
 CellChangeTimes->{3.796049585752181*^9, 3.796051211402874*^9, 
  3.7960516363519707`*^9, 3.796052459661797*^9},
 CellLabel->
  "Out[120]=",ExpressionUUID->"f1d8fb57-e4eb-4c9a-9b81-58e9ae056615"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"ctable", "[", 
   RowBox[{"n_", ",", "M_"}], "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"cpt", "@@", "x"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"ttable", "[", 
       RowBox[{"n", ",", "M"}], "]"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.785089442744492*^9, 3.785089482792976*^9}},
 CellLabel->
  "In[121]:=",ExpressionUUID->"9b30a4de-df13-4fab-ba1f-fe1392c2658c"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Collection", " ", "of", " ", 
   RowBox[{"d", "[", "n", "]"}], " ", "correlators"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.796049283160943*^9, 3.7960492915920343`*^9}},
 CellLabel->
  "In[122]:=",ExpressionUUID->"d4cea852-cd29-40b3-a9ab-3537946b3aad"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"ctable", "[", 
        RowBox[{"n", ",", "M"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"M", ",", "1", ",", "6", ",", "1"}], "}"}]}], "]"}], ",", 
     "2"}], "]"}], ",", "mu", ",", "Simplify"}], "]"}]], "Input",
 CellChangeTimes->{{3.7850894526573353`*^9, 3.785089453772245*^9}, {
   3.785089485488915*^9, 3.785089493313334*^9}, {3.78509021493666*^9, 
   3.785090247359853*^9}, {3.785090308201913*^9, 3.7850903381480227`*^9}, 
   3.7850905122566357`*^9, {3.788529265182474*^9, 3.7885292700637302`*^9}},
 CellLabel->
  "In[123]:=",ExpressionUUID->"461c9896-30c8-4ff9-acb7-edcdbb02faf4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "1", "}"}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["mu", "2"], " ", "z"}], 
        RowBox[{"2", " ", "s3"}]]}], "-", 
      FractionBox[
       SuperscriptBox["z", "3"], 
       RowBox[{"8", " ", "s3"}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "2", "}"}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["mu", 
        RowBox[{"6", " ", "\[Pi]"}]]}], "-", 
      FractionBox[
       SuperscriptBox["mu", "4"], 
       RowBox[{"6", " ", "s3"}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["mu", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "s2"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["z", "2"]}]}], ")"}]}], 
       RowBox[{"12", " ", "s3"}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", "s2", " ", 
         SuperscriptBox["z", "2"]}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["z", "4"]}]}], 
       RowBox[{"96", " ", "s3"}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "3", "}"}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"mu", " ", "z"}], 
       RowBox[{"4", " ", "\[Pi]"}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["mu", "4"], " ", "z"}], 
       RowBox[{"4", " ", "s3"}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["mu", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "s2", " ", "z"}], "+", 
          SuperscriptBox["z", "3"]}], ")"}]}], 
       RowBox[{"8", " ", "s3"}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"4", " ", "s2", " ", 
         SuperscriptBox["z", "3"]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["z", "5"]}]}], 
       RowBox[{"64", " ", "s3"}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "4", "}"}], ",", 
     RowBox[{
      FractionBox[
       SuperscriptBox["mu", "3"], 
       RowBox[{"3", " ", "\[Pi]"}]], "+", 
      FractionBox[
       SuperscriptBox["mu", "6"], 
       RowBox[{"15", " ", "s3"}]], "+", 
      FractionBox[
       RowBox[{"mu", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "s2"}], "-", 
          RowBox[{"5", " ", 
           SuperscriptBox["z", "2"]}]}], ")"}]}], 
       RowBox[{"20", " ", "\[Pi]"}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["mu", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "s2"}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["z", "2"]}]}], ")"}]}], 
       RowBox[{"12", " ", "s3"}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["mu", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", 
           SuperscriptBox["s2", "2"]}], "-", 
          RowBox[{"20", " ", "s2", " ", 
           SuperscriptBox["z", "2"]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["z", "4"]}]}], ")"}]}], 
       RowBox[{"80", " ", "s3"}]], "+", 
      RowBox[{
       FractionBox["1", "960"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"40", " ", "s3"}], 
          SuperscriptBox["\[Pi]", "2"]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"24", " ", 
            SuperscriptBox["s2", "2"], " ", 
            SuperscriptBox["z", "2"]}], "-", 
           RowBox[{"70", " ", "s2", " ", 
            SuperscriptBox["z", "4"]}], "+", 
           RowBox[{"31", " ", 
            SuperscriptBox["z", "6"]}]}], "s3"]}], ")"}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "5", "}"}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"5", " ", 
         SuperscriptBox["mu", "3"], " ", "z"}], 
        RowBox[{"6", " ", "\[Pi]"}]]}], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["mu", "6"], " ", "z"}], 
       RowBox[{"6", " ", "s3"}]], "-", 
      FractionBox[
       RowBox[{"5", " ", "s3", " ", "z"}], 
       RowBox[{"48", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["mu", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "s2", " ", "z"}], "+", 
          SuperscriptBox["z", "3"]}], ")"}]}], 
       RowBox[{"24", " ", "s3"}]], "+", 
      FractionBox[
       RowBox[{"mu", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "12"}], " ", "s2", " ", "z"}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["z", "3"]}]}], ")"}]}], 
       RowBox[{"24", " ", "\[Pi]"}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["mu", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"24", " ", 
           SuperscriptBox["s2", "2"], " ", "z"}], "-", 
          RowBox[{"20", " ", "s2", " ", 
           SuperscriptBox["z", "3"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["z", "5"]}]}], ")"}]}], 
       RowBox[{"96", " ", "s3"}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"8", " ", 
         SuperscriptBox["s2", "2"], " ", 
         SuperscriptBox["z", "3"]}], "-", 
        RowBox[{"10", " ", "s2", " ", 
         SuperscriptBox["z", "5"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["z", "7"]}]}], 
       RowBox[{"128", " ", "s3"}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "6", "}"}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox["mu", "5"], 
        RowBox[{"2", " ", "\[Pi]"}]]}], "-", 
      FractionBox[
       SuperscriptBox["mu", "8"], 
       RowBox[{"28", " ", "s3"}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["mu", "6"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "s2"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["z", "2"]}]}], ")"}]}], 
       RowBox[{"12", " ", "s3"}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["mu", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", "s2"}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["z", "2"]}]}], ")"}]}], 
       RowBox[{"4", " ", "\[Pi]"}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["mu", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", 
           SuperscriptBox["s2", "2"]}], "-", 
          RowBox[{"20", " ", "s2", " ", 
           SuperscriptBox["z", "2"]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["z", "4"]}]}], ")"}]}], 
       RowBox[{"32", " ", "s3"}]], "-", 
      FractionBox[
       RowBox[{"mu", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"80", " ", 
           SuperscriptBox["s2", "2"]}], "-", 
          RowBox[{"168", " ", "s2", " ", 
           SuperscriptBox["z", "2"]}], "+", 
          RowBox[{"35", " ", 
           SuperscriptBox["z", "4"]}]}], ")"}]}], 
       RowBox[{"224", " ", "\[Pi]"}]], "+", 
      RowBox[{
       SuperscriptBox["mu", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"5", " ", "s3"}], 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Pi]", "2"]}]]}], "-", 
         FractionBox[
          RowBox[{
           RowBox[{"160", " ", 
            SuperscriptBox["s2", "3"]}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["s3", "2"]}], "-", 
           RowBox[{"504", " ", 
            SuperscriptBox["s2", "2"], " ", 
            SuperscriptBox["z", "2"]}], "+", 
           RowBox[{"210", " ", "s2", " ", 
            SuperscriptBox["z", "4"]}], "-", 
           RowBox[{"21", " ", 
            SuperscriptBox["z", "6"]}]}], 
          RowBox[{"1344", " ", "s3"}]]}], ")"}]}], "+", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "640"}], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["s2", "3"], " ", 
         SuperscriptBox["z", "2"]}], "+", 
        RowBox[{"32", " ", 
         RowBox[{"(", 
          RowBox[{"105", "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
         SuperscriptBox["s3", "2"], " ", 
         SuperscriptBox["z", "2"]}], "+", 
        RowBox[{"2352", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["s2", "2"], " ", 
         SuperscriptBox["z", "4"]}], "+", 
        RowBox[{"381", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["z", "8"]}], "-", 
        RowBox[{"56", " ", "s2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"56", " ", 
            SuperscriptBox["s3", "2"]}], "+", 
           RowBox[{"31", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["z", "6"]}]}], ")"}]}]}], 
       RowBox[{"21504", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "s3"}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"48", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}], "-", 
      FractionBox[
       SuperscriptBox["mu", "3"], 
       RowBox[{"3", " ", "\[Pi]", " ", "s3"}]], "-", 
      FractionBox[
       RowBox[{"mu", " ", 
        RowBox[{"(", 
         RowBox[{"s2", "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["z", "2"]}]}], ")"}]}], 
       RowBox[{"12", " ", "\[Pi]", " ", "s3"}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], ",", 
     RowBox[{
      FractionBox["z", 
       RowBox[{"16", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["mu", "3"], " ", "z"}], 
       RowBox[{"2", " ", "\[Pi]", " ", "s3"}]], "+", 
      FractionBox[
       RowBox[{"mu", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "s2", " ", "z"}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["z", "3"]}]}], ")"}]}], 
       RowBox[{"24", " ", "\[Pi]", " ", "s3"}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "3"}], "}"}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["mu", "2"]}], 
       RowBox[{"16", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       SuperscriptBox["mu", "5"], 
       RowBox[{"5", " ", "\[Pi]", " ", "s3"}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"12", " ", "s2"}], "-", 
        RowBox[{"25", " ", 
         SuperscriptBox["z", "2"]}]}], 
       RowBox[{"320", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["mu", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"s2", "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["z", "2"]}]}], ")"}]}], 
       RowBox[{"4", " ", "\[Pi]", " ", "s3"}]], "+", 
      FractionBox[
       RowBox[{"mu", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["s2", "2"]}], "-", 
          RowBox[{"15", " ", "s2", " ", 
           SuperscriptBox["z", "2"]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["z", "4"]}]}], ")"}]}], 
       RowBox[{"80", " ", "\[Pi]", " ", "s3"}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "2"}], "}"}], ",", 
     RowBox[{
      FractionBox[
       SuperscriptBox["mu", "2"], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       SuperscriptBox["mu", "5"], 
       RowBox[{"5", " ", "\[Pi]", " ", "s3"}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"32", " ", "s2"}], "-", 
        RowBox[{"45", " ", 
         SuperscriptBox["z", "2"]}]}], 
       RowBox[{"720", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["mu", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "s2"}], "-", 
          RowBox[{"9", " ", 
           SuperscriptBox["z", "2"]}]}], ")"}]}], 
       RowBox[{"18", " ", "\[Pi]", " ", "s3"}]], "+", 
      FractionBox[
       RowBox[{"mu", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"12", " ", 
           SuperscriptBox["s2", "2"]}], "-", 
          RowBox[{"40", " ", "s2", " ", 
           SuperscriptBox["z", "2"]}], "+", 
          RowBox[{"15", " ", 
           SuperscriptBox["z", "4"]}]}], ")"}]}], 
       RowBox[{"240", " ", "\[Pi]", " ", "s3"}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "4"}], "}"}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"7", " ", 
         SuperscriptBox["mu", "2"], " ", "z"}], 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["mu", "5"], " ", "z"}], 
       RowBox[{"2", " ", "\[Pi]", " ", "s3"}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["mu", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "8"}], " ", "s2", " ", "z"}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["z", "3"]}]}], ")"}]}], 
       RowBox[{"12", " ", "\[Pi]", " ", "s3"}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "12"}], " ", "s2", " ", "z"}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["z", "3"]}]}], 
       RowBox[{"96", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "-", 
      FractionBox[
       RowBox[{"mu", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"72", " ", 
           SuperscriptBox["s2", "2"], " ", "z"}], "-", 
          RowBox[{"80", " ", "s2", " ", 
           SuperscriptBox["z", "3"]}], "+", 
          RowBox[{"15", " ", 
           SuperscriptBox["z", "5"]}]}], ")"}]}], 
       RowBox[{"480", " ", "\[Pi]", " ", "s3"}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"11", " ", 
         SuperscriptBox["mu", "2"], " ", "z"}], 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["mu", "5"], " ", "z"}], 
       RowBox[{"2", " ", "\[Pi]", " ", "s3"}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["mu", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "7"}], " ", "s2", " ", "z"}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["z", "3"]}]}], ")"}]}], 
       RowBox[{"12", " ", "\[Pi]", " ", "s3"}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "20"}], " ", "s2", " ", "z"}], "+", 
        RowBox[{"11", " ", 
         SuperscriptBox["z", "3"]}]}], 
       RowBox[{"192", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "-", 
      FractionBox[
       RowBox[{"mu", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"12", " ", 
           SuperscriptBox["s2", "2"], " ", "z"}], "-", 
          RowBox[{"14", " ", "s2", " ", 
           SuperscriptBox["z", "3"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["z", "5"]}]}], ")"}]}], 
       RowBox[{"96", " ", "\[Pi]", " ", "s3"}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "5"}], "}"}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"15", " ", 
         SuperscriptBox["mu", "4"]}], 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}], "-", 
      FractionBox[
       SuperscriptBox["mu", "7"], 
       RowBox[{"7", " ", "\[Pi]", " ", "s3"}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["mu", "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "5"}], " ", "s2"}], "+", 
          RowBox[{"9", " ", 
           SuperscriptBox["z", "2"]}]}], ")"}]}], 
       RowBox[{"12", " ", "\[Pi]", " ", "s3"}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["mu", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "28"}], " ", "s2"}], "+", 
          RowBox[{"45", " ", 
           SuperscriptBox["z", "2"]}]}], ")"}]}], 
       RowBox[{"32", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["mu", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"16", " ", 
           SuperscriptBox["s2", "2"]}], "-", 
          RowBox[{"50", " ", "s2", " ", 
           SuperscriptBox["z", "2"]}], "+", 
          RowBox[{"15", " ", 
           SuperscriptBox["z", "4"]}]}], ")"}]}], 
       RowBox[{"48", " ", "\[Pi]", " ", "s3"}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"400", " ", 
         SuperscriptBox["s2", "2"]}], "-", 
        RowBox[{"1176", " ", "s2", " ", 
         SuperscriptBox["z", "2"]}], "+", 
        RowBox[{"315", " ", 
         SuperscriptBox["z", "4"]}]}], 
       RowBox[{"5376", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      RowBox[{"mu", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"5", " ", "s3"}], 
           RowBox[{"16", " ", 
            SuperscriptBox["\[Pi]", "3"]}]]}], "-", 
         FractionBox[
          RowBox[{
           RowBox[{"80", " ", 
            SuperscriptBox["s2", "3"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["s3", "2"]}], "-", 
           RowBox[{"336", " ", 
            SuperscriptBox["s2", "2"], " ", 
            SuperscriptBox["z", "2"]}], "+", 
           RowBox[{"175", " ", "s2", " ", 
            SuperscriptBox["z", "4"]}], "-", 
           RowBox[{"21", " ", 
            SuperscriptBox["z", "6"]}]}], 
          RowBox[{"1344", " ", "\[Pi]", " ", "s3"}]]}], ")"}]}]}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "4"}], "}"}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["mu", "4"]}], 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}], "-", 
      FractionBox[
       SuperscriptBox["mu", "7"], 
       RowBox[{"7", " ", "\[Pi]", " ", "s3"}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["mu", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "16"}], " ", "s2"}], "+", 
          RowBox[{"27", " ", 
           SuperscriptBox["z", "2"]}]}], ")"}]}], 
       RowBox[{"24", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["mu", "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "22"}], " ", "s2"}], "+", 
          RowBox[{"45", " ", 
           SuperscriptBox["z", "2"]}]}], ")"}]}], 
       RowBox[{"60", " ", "\[Pi]", " ", "s3"}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["mu", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"64", " ", 
           SuperscriptBox["s2", "2"]}], "-", 
          RowBox[{"220", " ", "s2", " ", 
           SuperscriptBox["z", "2"]}], "+", 
          RowBox[{"75", " ", 
           SuperscriptBox["z", "4"]}]}], ")"}]}], 
       RowBox[{"240", " ", "\[Pi]", " ", "s3"}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"1304", " ", 
         SuperscriptBox["s2", "2"]}], "-", 
        RowBox[{"3360", " ", "s2", " ", 
         SuperscriptBox["z", "2"]}], "+", 
        RowBox[{"945", " ", 
         SuperscriptBox["z", "4"]}]}], 
       RowBox[{"20160", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      RowBox[{"mu", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["s3", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "3"]}]]}], "-", 
         FractionBox[
          RowBox[{
           RowBox[{"976", " ", 
            SuperscriptBox["s2", "3"]}], "+", 
           RowBox[{"64", " ", 
            SuperscriptBox["s3", "2"]}], "-", 
           RowBox[{"4032", " ", 
            SuperscriptBox["s2", "2"], " ", 
            SuperscriptBox["z", "2"]}], "+", 
           RowBox[{"2310", " ", "s2", " ", 
            SuperscriptBox["z", "4"]}], "-", 
           RowBox[{"315", " ", 
            SuperscriptBox["z", "6"]}]}], 
          RowBox[{"20160", " ", "\[Pi]", " ", "s3"}]]}], ")"}]}]}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "3"}], "}"}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"11", " ", 
         SuperscriptBox["mu", "4"]}], 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}], "-", 
      FractionBox[
       SuperscriptBox["mu", "7"], 
       RowBox[{"7", " ", "\[Pi]", " ", "s3"}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["mu", "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "7"}], " ", "s2"}], "+", 
          RowBox[{"15", " ", 
           SuperscriptBox["z", "2"]}]}], ")"}]}], 
       RowBox[{"20", " ", "\[Pi]", " ", "s3"}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["mu", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "20"}], " ", "s2"}], "+", 
          RowBox[{"33", " ", 
           SuperscriptBox["z", "2"]}]}], ")"}]}], 
       RowBox[{"32", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["mu", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["s2", "2"]}], "-", 
          RowBox[{"14", " ", "s2", " ", 
           SuperscriptBox["z", "2"]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["z", "4"]}]}], ")"}]}], 
       RowBox[{"16", " ", "\[Pi]", " ", "s3"}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"96", " ", 
         SuperscriptBox["s2", "2"]}], "-", 
        RowBox[{"280", " ", "s2", " ", 
         SuperscriptBox["z", "2"]}], "+", 
        RowBox[{"77", " ", 
         SuperscriptBox["z", "4"]}]}], 
       RowBox[{"1792", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      RowBox[{"mu", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["s3", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "3"]}]]}], "-", 
         FractionBox[
          RowBox[{
           RowBox[{"96", " ", 
            SuperscriptBox["s2", "3"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["s3", "2"]}], "-", 
           RowBox[{"420", " ", 
            SuperscriptBox["s2", "2"], " ", 
            SuperscriptBox["z", "2"]}], "+", 
           RowBox[{"245", " ", "s2", " ", 
            SuperscriptBox["z", "4"]}], "-", 
           RowBox[{"35", " ", 
            SuperscriptBox["z", "6"]}]}], 
          RowBox[{"2240", " ", "\[Pi]", " ", "s3"}]]}], ")"}]}]}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["mu", "2"], " ", "z"}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "s3"}]], "+", 
      FractionBox[
       RowBox[{"z", " ", 
        RowBox[{"(", 
         RowBox[{"s2", "-", 
          SuperscriptBox["z", "2"]}], ")"}]}], 
       RowBox[{"16", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "s3"}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"mu", " ", 
        RowBox[{"(", 
         RowBox[{"30", "+", 
          SuperscriptBox["\[Pi]", "2"]}], ")"}]}], 
       RowBox[{"180", " ", 
        SuperscriptBox["\[Pi]", "3"]}]], "+", 
      FractionBox[
       SuperscriptBox["mu", "4"], 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "s3"}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["mu", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"7", " ", "s2"}], "-", 
          RowBox[{"18", " ", 
           SuperscriptBox["z", "2"]}]}], ")"}]}], 
       RowBox[{"24", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "s3"}]], "+", 
      FractionBox[
       RowBox[{
        FractionBox[
         RowBox[{"26", " ", 
          SuperscriptBox["s2", "2"]}], "5"], "-", 
        RowBox[{"21", " ", "s2", " ", 
         SuperscriptBox["z", "2"]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["z", "4"]}]}], 
       RowBox[{"288", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "s3"}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "3"}], "}"}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"mu", " ", 
         RowBox[{"(", 
          RowBox[{"135", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", "z"}], 
        RowBox[{"240", " ", 
         SuperscriptBox["\[Pi]", "3"]}]]}], "-", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["mu", "4"], " ", "z"}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "s3"}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["mu", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "13"}], " ", "s2", " ", "z"}], "+", 
          RowBox[{"10", " ", 
           SuperscriptBox["z", "3"]}]}], ")"}]}], 
       RowBox[{"16", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "s3"}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"10", " ", 
         SuperscriptBox["s2", "2"], " ", "z"}], "-", 
        RowBox[{"13", " ", "s2", " ", 
         SuperscriptBox["z", "3"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["z", "5"]}]}], 
       RowBox[{"192", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "s3"}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "2"}], "}"}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"mu", " ", 
         RowBox[{"(", 
          RowBox[{"165", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", "z"}], 
        RowBox[{"360", " ", 
         SuperscriptBox["\[Pi]", "3"]}]]}], "-", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["mu", "4"], " ", "z"}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "s3"}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["mu", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "6"}], " ", "s2", " ", "z"}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["z", "3"]}]}], ")"}]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "s3"}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"28", " ", 
         SuperscriptBox["s2", "2"], " ", "z"}], "-", 
        RowBox[{"36", " ", "s2", " ", 
         SuperscriptBox["z", "3"]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["z", "5"]}]}], 
       RowBox[{"576", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "s3"}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "4"}], "}"}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["mu", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"120", "+", 
           SuperscriptBox["\[Pi]", "2"]}], ")"}]}], 
        RowBox[{"90", " ", 
         SuperscriptBox["\[Pi]", "3"]}]]}], "-", 
      FractionBox[
       SuperscriptBox["mu", "6"], 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "s3"}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["mu", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "7"}], " ", "s2"}], "+", 
          RowBox[{"15", " ", 
           SuperscriptBox["z", "2"]}]}], ")"}]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "s3"}]], "+", 
      FractionBox[
       RowBox[{"mu", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           RowBox[{"(", 
            RowBox[{"105", "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", "s2"}], "+", 
          RowBox[{"7", " ", 
           RowBox[{"(", 
            RowBox[{"120", "+", 
             SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", 
           SuperscriptBox["z", "2"]}]}], ")"}]}], 
       RowBox[{"840", " ", 
        SuperscriptBox["\[Pi]", "3"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["mu", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"172", " ", 
           SuperscriptBox["s2", "2"]}], "-", 
          RowBox[{"630", " ", "s2", " ", 
           SuperscriptBox["z", "2"]}], "+", 
          RowBox[{"225", " ", 
           SuperscriptBox["z", "4"]}]}], ")"}]}], 
       RowBox[{"480", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "s3"}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "2730"}], " ", 
         SuperscriptBox["s3", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "808"}], " ", 
            SuperscriptBox["s2", "3"]}], "-", 
           RowBox[{"232", " ", 
            SuperscriptBox["s3", "2"]}], "+", 
           RowBox[{"3612", " ", 
            SuperscriptBox["s2", "2"], " ", 
            SuperscriptBox["z", "2"]}], "-", 
           RowBox[{"2205", " ", "s2", " ", 
            SuperscriptBox["z", "4"]}], "+", 
           RowBox[{"315", " ", 
            SuperscriptBox["z", "6"]}]}], ")"}]}]}], 
       RowBox[{"40320", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", "s3"}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["mu", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"255", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], 
        RowBox[{"240", " ", 
         SuperscriptBox["\[Pi]", "3"]}]]}], "-", 
      FractionBox[
       SuperscriptBox["mu", "6"], 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "s3"}]], "-", 
      FractionBox[
       RowBox[{"17", " ", "s3"}], 
       RowBox[{"256", " ", 
        SuperscriptBox["\[Pi]", "4"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["mu", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "19"}], " ", "s2"}], "+", 
          RowBox[{"45", " ", 
           SuperscriptBox["z", "2"]}]}], ")"}]}], 
       RowBox[{"24", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "s3"}]], "+", 
      FractionBox[
       RowBox[{"mu", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "16"}], " ", 
           RowBox[{"(", 
            RowBox[{"175", "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", "s2"}], "+", 
          RowBox[{"21", " ", 
           RowBox[{"(", 
            RowBox[{"255", "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
           SuperscriptBox["z", "2"]}]}], ")"}]}], 
       RowBox[{"6720", " ", 
        SuperscriptBox["\[Pi]", "3"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["mu", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"10", " ", 
           SuperscriptBox["s2", "2"]}], "-", 
          RowBox[{"38", " ", "s2", " ", 
           SuperscriptBox["z", "2"]}], "+", 
          RowBox[{"15", " ", 
           SuperscriptBox["z", "4"]}]}], ")"}]}], 
       RowBox[{"32", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "s3"}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"232", " ", 
         SuperscriptBox["s2", "3"]}], "+", 
        RowBox[{"54", " ", 
         SuperscriptBox["s3", "2"]}], "-", 
        RowBox[{"1050", " ", 
         SuperscriptBox["s2", "2"], " ", 
         SuperscriptBox["z", "2"]}], "+", 
        RowBox[{"665", " ", "s2", " ", 
         SuperscriptBox["z", "4"]}], "-", 
        RowBox[{"105", " ", 
         SuperscriptBox["z", "6"]}]}], 
       RowBox[{"13440", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "s3"}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["mu", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"165", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], 
        RowBox[{"180", " ", 
         SuperscriptBox["\[Pi]", "3"]}]]}], "-", 
      FractionBox[
       SuperscriptBox["mu", "6"], 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "s3"}]], "-", 
      FractionBox["s3", 
       RowBox[{"16", " ", 
        SuperscriptBox["\[Pi]", "4"]}]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["mu", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "s2"}], "-", 
          RowBox[{"5", " ", 
           SuperscriptBox["z", "2"]}]}], ")"}]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "s3"}]], "+", 
      FractionBox[
       RowBox[{"mu", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           RowBox[{"(", 
            RowBox[{"315", "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", "s2"}], "+", 
          RowBox[{"7", " ", 
           RowBox[{"(", 
            RowBox[{"165", "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
           SuperscriptBox["z", "2"]}]}], ")"}]}], 
       RowBox[{"1680", " ", 
        SuperscriptBox["\[Pi]", "3"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["mu", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"28", " ", 
           SuperscriptBox["s2", "2"]}], "-", 
          RowBox[{"108", " ", "s2", " ", 
           SuperscriptBox["z", "2"]}], "+", 
          RowBox[{"45", " ", 
           SuperscriptBox["z", "4"]}]}], ")"}]}], 
       RowBox[{"96", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "s3"}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"1976", " ", 
         SuperscriptBox["s2", "3"]}], "+", 
        RowBox[{"416", " ", 
         SuperscriptBox["s3", "2"]}], "-", 
        RowBox[{"8820", " ", 
         SuperscriptBox["s2", "2"], " ", 
         SuperscriptBox["z", "2"]}], "+", 
        RowBox[{"5670", " ", "s2", " ", 
         SuperscriptBox["z", "4"]}], "-", 
        RowBox[{"945", " ", 
         SuperscriptBox["z", "6"]}]}], 
       RowBox[{"120960", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "s3"}]]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.788529273740264*^9, 3.788607504884736*^9, 3.795892064526853*^9, 
   3.7958923976589603`*^9, 3.796048318198762*^9, {3.796048390231876*^9, 
   3.796048405476313*^9}, 3.796048798434424*^9, 3.7960490890887127`*^9, 
   3.796049273893407*^9, 3.796049586284127*^9, 3.796051211779554*^9, 
   3.796051637011642*^9, 3.79605246026492*^9},
 CellLabel->
  "Out[123]=",ExpressionUUID->"17f58a45-f7a9-40dd-b8a6-478d5615d29d"]
}, Open  ]]
},
WindowSize->{1570, 943},
WindowMargins->{{37, Automatic}, {1, Automatic}},
Magnification:>1.5 Inherited,
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 375, 8, 46, "Input",ExpressionUUID->"f7773b60-6acc-4db7-b1fd-68fee6dbf0f8"],
Cell[CellGroupData[{
Cell[958, 32, 543, 12, 46, "Input",ExpressionUUID->"9d4444f0-9e86-4a31-898f-fd7b10375a64",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[1504, 46, 234, 4, 46, "Input",ExpressionUUID->"aad8cc6c-7f1c-4fdb-bee8-3d6cd284f551",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[1741, 52, 639, 12, 78, "Input",ExpressionUUID->"cd770bfd-86af-4448-b8d5-2c2013369952",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[2383, 66, 538, 11, 46, "Input",ExpressionUUID->"b865d389-4631-4bc2-9457-001db9e1db86",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[2924, 79, 453, 11, 46, "Input",ExpressionUUID->"4c4036ad-ef6a-4428-a56a-7b22a7fd8472",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[3380, 92, 453, 11, 46, "Input",ExpressionUUID->"fe0efc2f-e25b-4995-b2b8-c60b152209b9",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[3836, 105, 669, 15, 46, "Input",ExpressionUUID->"7e63c557-582e-43fd-ae0f-4635e68a8c41",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[4508, 122, 694, 16, 46, "Input",ExpressionUUID->"3026054e-de48-4e36-b35d-71b69848779f",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[5205, 140, 345, 7, 46, "Input",ExpressionUUID->"3fd2673e-2ad7-42b7-8c68-67cbd7ade49e",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[5553, 149, 761, 16, 78, "Input",ExpressionUUID->"a36884a4-a13c-4994-aa59-5fae9539b36e",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[6317, 167, 1007, 27, 46, "Input",ExpressionUUID->"4a7794d3-9115-4a4e-b363-ee42d926d991",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[7327, 196, 1039, 25, 46, "Input",ExpressionUUID->"284a4ccb-046f-4bb5-93ff-0b3962d1b3b9",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[8369, 223, 425, 7, 46, "Input",ExpressionUUID->"9dd8ea56-8cc7-407c-8430-299299dbcc75",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[8797, 232, 680, 16, 46, "Input",ExpressionUUID->"f7f2955d-60d5-4f4a-b35d-a8930fead6a5",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[9480, 250, 443, 8, 46, "Input",ExpressionUUID->"0f2852b1-c2e6-402a-92b0-aaae8ee94e6d",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[9926, 260, 285, 5, 46, "Input",ExpressionUUID->"c6a5a2e2-79a5-44ad-897c-48bc9dd92360",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[10214, 267, 491, 11, 46, "Input",ExpressionUUID->"249a89d2-7ff1-46cb-a725-0f1681b171e7",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[10708, 280, 724, 18, 46, "Input",ExpressionUUID->"d48a3824-fbd7-43dc-b41e-ff8b70ddc84b",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[11435, 300, 777, 20, 46, "Input",ExpressionUUID->"5ef83a68-3f2e-4eef-b484-031a571ec7d9",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[12215, 322, 795, 20, 46, "Input",ExpressionUUID->"df054308-10d1-494e-8e60-1efa905481c5",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[13013, 344, 2154, 59, 140, "Input",ExpressionUUID->"5ff2d8f0-89c3-4bda-9265-7e96b45e485d",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[15170, 405, 1402, 39, 78, "Input",ExpressionUUID->"9e9fcd4d-4f32-446a-aed4-5506db30ac50",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[16575, 446, 2230, 60, 140, "Input",ExpressionUUID->"f1087b0a-2e49-471d-99cb-0eef2316961c",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[18808, 508, 3096, 88, 171, "Input",ExpressionUUID->"65d4e98d-2df2-4b8a-b553-f2ecfd205304",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[21907, 598, 2850, 73, 140, "Input",ExpressionUUID->"7b46ed58-980f-4c9a-821c-56d2f024d89b",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Closed]],
Cell[CellGroupData[{
Cell[24794, 676, 557, 10, 38, "Input",ExpressionUUID->"29cba444-c860-4d51-886d-1eab1748a257",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[25354, 688, 812, 21, 46, "Input",ExpressionUUID->"67c8ca7c-23b0-4704-a0eb-abe5ccb1d4d2",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[26169, 711, 494, 13, 46, "Input",ExpressionUUID->"18666bdd-330e-4230-b61a-dd454f0163a2",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}]
}, Closed]],
Cell[26678, 727, 276, 5, 38, "Input",ExpressionUUID->"92a753f7-dbfc-4344-a7b7-4604291801c7"],
Cell[CellGroupData[{
Cell[26979, 736, 444, 11, 46, "Input",ExpressionUUID->"c5f631fa-937f-4221-93c4-16c7e42aaf53"],
Cell[27426, 749, 4027, 122, 173, "Output",ExpressionUUID->"f0bebe39-b3db-4eae-8240-c89873dfe364"]
}, Open  ]],
Cell[CellGroupData[{
Cell[31490, 876, 508, 11, 46, "Input",ExpressionUUID->"41af6940-3331-427d-9e0d-c85e6223e1ea",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[32001, 889, 283, 5, 46, "Input",ExpressionUUID->"4de8aef2-3b57-48f5-ad54-c15f0e4fbd90",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[32287, 896, 307, 6, 46, "Input",ExpressionUUID->"dcecd72a-13de-4c37-9563-f33162d6122b",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[32597, 904, 413, 10, 46, "Input",ExpressionUUID->"efb6b674-5269-4f7b-9a4c-eb5932ee9105",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[33013, 916, 664, 16, 46, "Input",ExpressionUUID->"02dc1e6a-8918-4e08-bd5b-8843d32f2dbb",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[33680, 934, 662, 11, 46, "Input",ExpressionUUID->"9576139f-ff0f-45c7-8aa9-4692832239d6",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[34345, 947, 391, 9, 46, "Input",ExpressionUUID->"8f8461e8-1dbf-4b0f-a175-5cbd5c510a6f",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[34739, 958, 525, 13, 46, "Input",ExpressionUUID->"b266ae4b-9e87-4f82-94cb-9b26817cd824",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[35267, 973, 555, 11, 46, "Input",ExpressionUUID->"d2c7cb2a-b4cc-4d84-be5d-6ce75dfcca7e",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[35825, 986, 435, 9, 46, "Input",ExpressionUUID->"f76ac818-c592-4406-87c2-914ded3e4f6d",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[36263, 997, 567, 13, 46, "Input",ExpressionUUID->"48f5beba-2614-44f5-84f3-e038759cad6e",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[36833, 1012, 662, 16, 46, "Input",ExpressionUUID->"e566406f-f802-427c-a4f7-4686623ef158",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[37498, 1030, 679, 12, 46, "Input",ExpressionUUID->"e8ce1705-9cc4-48b3-87bc-bcb801ac4428",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[38180, 1044, 575, 13, 46, "Input",ExpressionUUID->"a86535d7-3220-48d1-b763-ea8c31531ce6",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[38758, 1059, 1991, 52, 109, "Input",ExpressionUUID->"24877473-f391-40ff-8e14-89f912a67d02",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[40752, 1113, 1488, 40, 109, "Input",ExpressionUUID->"ee18d836-b218-4c10-a62c-ff5702aeee35",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}]
}, Closed]],
Cell[42255, 1156, 327, 6, 38, "Input",ExpressionUUID->"21a447e5-6ab0-4c0e-8dda-74a8732c7bd0"],
Cell[CellGroupData[{
Cell[42607, 1166, 528, 13, 46, "Input",ExpressionUUID->"af82394e-c644-44fb-814d-72acfbfb98ea"],
Cell[43138, 1181, 4027, 119, 225, "Output",ExpressionUUID->"0786f475-ccec-4648-b93f-d040eb2885ca"]
}, Open  ]],
Cell[CellGroupData[{
Cell[47202, 1305, 362, 7, 46, "Input",ExpressionUUID->"dadd7f89-d5fa-4666-8203-e4d47e620bbc",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[47567, 1314, 414, 7, 46, "Input",ExpressionUUID->"98b496df-621b-4373-a946-deb573a45d12",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[47984, 1323, 482, 11, 46, "Input",ExpressionUUID->"500f2a14-a298-463a-9727-53457c7d0d03",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[48469, 1336, 456, 10, 46, "Input",ExpressionUUID->"e569c0ce-e90b-4072-a33c-9d6785e563e9",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[48928, 1348, 642, 13, 46, "Input",ExpressionUUID->"71783a81-55da-4c4b-baaf-8a8f6392812f",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[49573, 1363, 1207, 29, 46, "Input",ExpressionUUID->"5000805a-1677-4c3a-bd89-bec04b2aaa50",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[50783, 1394, 1202, 28, 46, "Input",ExpressionUUID->"7de10775-e341-43b2-90e0-add11ded7242",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[51988, 1424, 331, 6, 46, "Input",ExpressionUUID->"b2b77127-d6f3-4d82-80ed-517223e475f6",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[52322, 1432, 788, 18, 46, "Input",ExpressionUUID->"18477d26-f4c0-482f-8ef3-711dd86608e8",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[53113, 1452, 694, 13, 46, "Input",ExpressionUUID->"066850f0-21f5-4176-a960-baedfb61cd10",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[53810, 1467, 285, 5, 46, "Input",ExpressionUUID->"f16d8adf-f6b4-46f4-8fec-259b1b3b94eb",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[54098, 1474, 698, 17, 46, "Input",ExpressionUUID->"37d5f0ad-8cfc-486c-b575-9c70bd61bf66",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[54799, 1493, 307, 6, 46, "Input",ExpressionUUID->"82f13fe0-def1-4ea7-962a-a266bdb1c6ef",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[55109, 1501, 307, 6, 46, "Input",ExpressionUUID->"a0e67597-d206-495a-92de-1ca11e51bee4",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[55419, 1509, 333, 7, 46, "Input",ExpressionUUID->"d9fdd5e3-475d-4942-b16a-b05eba10f866",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[55755, 1518, 415, 8, 46, "Input",ExpressionUUID->"6a29ada2-806e-469b-83ef-6e9845b0d634",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[56173, 1528, 853, 24, 46, "Input",ExpressionUUID->"e8f55707-0421-4002-8713-5125151f7bf0",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[57029, 1554, 491, 9, 46, "Input",ExpressionUUID->"06fed26c-f1c7-48bd-af0b-27bde2875b10",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[57523, 1565, 1202, 31, 46, "Input",ExpressionUUID->"c2015fab-475e-4722-8ebd-10ab33ef05a0",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[58728, 1598, 638, 15, 46, "Input",ExpressionUUID->"0e33330e-9d1f-46d6-b4fb-560ab138af28",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[59369, 1615, 378, 7, 46, "Input",ExpressionUUID->"34822a77-303b-41a9-933b-2877a19088a7",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[59750, 1624, 394, 7, 46, "Input",ExpressionUUID->"472e749c-f363-470f-9360-172fe4d7ae69",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[60147, 1633, 699, 18, 46, "Input",ExpressionUUID->"e5c5cfb7-5b52-4158-8f73-e19a0ce28722",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[60849, 1653, 922, 24, 46, "Input",ExpressionUUID->"65a7cfac-7a20-48e9-9ec3-d7dcd00d67da",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[61774, 1679, 793, 20, 46, "Input",ExpressionUUID->"e6443d55-7852-4045-be55-726a083e250c",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[62570, 1701, 1525, 40, 109, "Input",ExpressionUUID->"4d6546fb-9605-4ebb-b780-f7186b688331",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[64098, 1743, 1215, 29, 46, "Input",ExpressionUUID->"65a99c8a-47b8-4376-ae71-bc9f2c0b2829",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}]
}, Closed]],
Cell[CellGroupData[{
Cell[65350, 1777, 634, 12, 70, "Input",ExpressionUUID->"9414052c-69d2-4fa9-a00b-1bc5e3455269",
 CellGroupingRules->{"GroupTogetherGrouping", 10005.}],
Cell[65987, 1791, 464, 10, 46, "Input",ExpressionUUID->"5bdf905a-6490-4947-a4b3-997e8237acda",
 CellGroupingRules->{"GroupTogetherGrouping", 10005.}]
}, Closed]],
Cell[CellGroupData[{
Cell[66488, 1806, 547, 11, 38, "Input",ExpressionUUID->"cf42f957-7eb1-4e72-a822-1e2eeaf81736",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.}],
Cell[67038, 1819, 378, 6, 46, "Input",ExpressionUUID->"3eb4fc40-1aa3-4e22-a0f9-35fdd1036773",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.}],
Cell[67419, 1827, 352, 7, 46, "Input",ExpressionUUID->"10666c34-cd85-4ba3-9508-6e69ab715bed",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.}],
Cell[67774, 1836, 561, 13, 46, "Input",ExpressionUUID->"89582862-41c7-4fbd-981a-43e2ecaf7ddf",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.}],
Cell[68338, 1851, 534, 9, 46, "Input",ExpressionUUID->"95fb11d9-4320-4d3e-b8cd-ee08305c27ca",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.}],
Cell[68875, 1862, 605, 14, 46, "Input",ExpressionUUID->"973577e0-72e9-47f7-b7b3-d9299258f0b8",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.}],
Cell[69483, 1878, 1148, 25, 46, "Input",ExpressionUUID->"acc58858-9a65-4363-8d9a-7af4d3e21bda",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.}],
Cell[70634, 1905, 437, 9, 46, "Input",ExpressionUUID->"cdc9ab63-5109-4103-9c8d-932d70c7d400",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.}],
Cell[71074, 1916, 396, 7, 46, "Input",ExpressionUUID->"26e7478c-4a07-4347-bbf6-9286d28f23cb",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.}],
Cell[71473, 1925, 1887, 43, 46, "Input",ExpressionUUID->"d7bce09a-7493-4a5a-a7e8-37c6a1171f1e",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.}],
Cell[73363, 1970, 3282, 87, 202, "Input",ExpressionUUID->"6be5037a-1f19-4562-bacb-14ebe20a0210",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.}],
Cell[76648, 2059, 328, 6, 46, "Input",ExpressionUUID->"2f576508-6927-4a0e-b409-f38cc4d8ff39",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.}],
Cell[76979, 2067, 503, 13, 46, "Input",ExpressionUUID->"033737f4-bbfc-4b3e-a88a-4eb6bea5a80a",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.}],
Cell[77485, 2082, 1670, 41, 78, "Input",ExpressionUUID->"7ea3be8e-4a4d-428f-98b9-1093604c6805",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.}],
Cell[79158, 2125, 327, 6, 46, "Input",ExpressionUUID->"43761159-137b-4f47-a32d-5c470c3a8062",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.}],
Cell[79488, 2133, 3735, 96, 202, "Input",ExpressionUUID->"3a567766-95ad-41a3-9c92-3770c4f5d99c",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.}],
Cell[83226, 2231, 376, 8, 46, "Input",ExpressionUUID->"332129a9-26e5-41c4-a51e-fe8517f50167",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.}],
Cell[83605, 2241, 1544, 32, 46, "Input",ExpressionUUID->"b0a73a81-6375-4155-9eb0-1f076650ab40",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.}],
Cell[85152, 2275, 772, 19, 46, "Input",ExpressionUUID->"6af80d8a-9336-4d2c-9ff8-448ff68071f3",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.}],
Cell[85927, 2296, 392, 8, 46, "Input",ExpressionUUID->"c4067e18-7c0b-4583-ba74-a94f21a18241",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.}],
Cell[86322, 2306, 291, 5, 46, "Input",ExpressionUUID->"fd949384-35c8-4c52-86d1-d547592a0d23",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.}],
Cell[86616, 2313, 1580, 37, 46, "Input",ExpressionUUID->"0dd71a46-3787-4603-9cce-eda6f45c4f4d",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.}],
Cell[88199, 2352, 797, 19, 46, "Input",ExpressionUUID->"f02bdd81-b8ec-484c-a013-7afdb0a827ca",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.}],
Cell[88999, 2373, 573, 15, 46, "Input",ExpressionUUID->"c8ab968d-ae7b-4052-ba41-049888c804cd",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.}],
Cell[89575, 2390, 358, 8, 46, "Input",ExpressionUUID->"2851f40f-936c-4ab9-82eb-8bf81a82039c",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.}],
Cell[89936, 2400, 584, 16, 46, "Input",ExpressionUUID->"8bcd62cd-8175-4470-a808-d574d6eef47c",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.}],
Cell[90523, 2418, 480, 13, 46, "Input",ExpressionUUID->"3c39fc34-05c4-4bcb-9c98-626882aeed4b",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.}],
Cell[91006, 2433, 391, 10, 46, "Input",ExpressionUUID->"5555bef1-312f-49c2-92c6-980c58401457",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.}]
}, Open  ]],
Cell[CellGroupData[{
Cell[91434, 2448, 545, 11, 46, "Input",ExpressionUUID->"e5a803d6-adbe-4757-89a9-ac932244cd49",
 CellGroupingRules->{"GroupTogetherGrouping", 10005.}],
Cell[91982, 2461, 609, 17, 46, "Input",ExpressionUUID->"2b0a911b-dcc2-4cc2-8e03-3f0c89a4f89f",
 CellGroupingRules->{"GroupTogetherGrouping", 10005.}]
}, Open  ]],
Cell[CellGroupData[{
Cell[92628, 2483, 600, 14, 46, "Input",ExpressionUUID->"aec34bb9-751c-4795-aa69-88e160c1637d"],
Cell[93231, 2499, 4899, 145, 249, "Output",ExpressionUUID->"1b694d62-06f7-4db7-b721-b7e5c0aa88db"]
}, Open  ]],
Cell[CellGroupData[{
Cell[98167, 2649, 624, 12, 46, "Input",ExpressionUUID->"a5b36fc8-07ca-4f7c-9b0f-589a5badab25",
 CellGroupingRules->{"GroupTogetherGrouping", 10005.}],
Cell[98794, 2663, 720, 16, 46, "Input",ExpressionUUID->"66b29559-4e8b-40f5-b95f-889c7a0914e6",
 CellGroupingRules->{"GroupTogetherGrouping", 10005.}]
}, Open  ]],
Cell[CellGroupData[{
Cell[99551, 2684, 648, 12, 46, "Input",ExpressionUUID->"cbf169db-6196-4163-9b1d-384d8677239b",
 CellGroupingRules->{"GroupTogetherGrouping", 10006.}],
Cell[100202, 2698, 772, 17, 46, "Input",ExpressionUUID->"0837e2bd-104a-4d32-bbd9-06fc070871d7",
 CellGroupingRules->{"GroupTogetherGrouping", 10006.}]
}, Open  ]],
Cell[CellGroupData[{
Cell[101011, 2720, 670, 12, 46, "Input",ExpressionUUID->"1d16110a-1456-4a6c-b93e-4ef364d8742d",
 CellGroupingRules->{"GroupTogetherGrouping", 10007.}],
Cell[101684, 2734, 770, 17, 46, "Input",ExpressionUUID->"5405d655-9b4a-472b-8531-462709fe7e4d",
 CellGroupingRules->{"GroupTogetherGrouping", 10007.}]
}, Open  ]],
Cell[102469, 2754, 325, 7, 46, "Input",ExpressionUUID->"9553edee-cd31-4d8f-9968-02d5987a8d73"],
Cell[102797, 2763, 337, 7, 46, "Input",ExpressionUUID->"e03c06c2-5b71-4fc8-87df-14c60c7c7b46"],
Cell[CellGroupData[{
Cell[103159, 2774, 597, 14, 46, "Input",ExpressionUUID->"e5c8f56b-f701-4374-941e-e34595413402"],
Cell[103759, 2790, 837, 26, 75, "Output",ExpressionUUID->"a2aad2f3-fdd7-41d9-8ef6-cf8c9b530383"]
}, Open  ]],
Cell[CellGroupData[{
Cell[104633, 2821, 474, 13, 46, "Input",ExpressionUUID->"ce439116-9f72-401b-8ec7-053c9bcaeea8"],
Cell[105110, 2836, 826, 25, 79, "Output",ExpressionUUID->"14d03946-be93-40dc-bb49-40223b71feeb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[105973, 2866, 477, 14, 46, "Input",ExpressionUUID->"de5f648c-b235-473d-9ffc-49766839695f"],
Cell[106453, 2882, 1203, 38, 75, "Output",ExpressionUUID->"f1d8fb57-e4eb-4c9a-9b81-58e9ae056615"]
}, Open  ]],
Cell[107671, 2923, 511, 15, 46, "Input",ExpressionUUID->"9b30a4de-df13-4fab-ba1f-fe1392c2658c"],
Cell[108185, 2940, 304, 6, 46, "Input",ExpressionUUID->"d4cea852-cd29-40b3-a9ab-3537946b3aad"],
Cell[CellGroupData[{
Cell[108514, 2950, 824, 19, 46, "Input",ExpressionUUID->"461c9896-30c8-4ff9-acb7-edcdbb02faf4"],
Cell[109341, 2971, 36389, 1115, 1710, "Output",ExpressionUUID->"17f58a45-f7a9-40dd-b8a6-478d5615d29d"]
}, Open  ]]
}
]
*)


